Unitarity bounds and sum rules in the SMEFT

We present a comprehensive reassessment of perturbative unitarity bounds in the dimension-six Standard Model Effective Field Theory, exploiting a new formalism based on spinor-helicity techniques to derive partial-wave unitarity bounds for generic $N \to M$ scattering amplitudes. We find that, in several cases, these theoretical constraints are already competitive with, or even stronger than, the corresponding experimental bounds for energy scales above a few TeV. This is especially the case for four-fermion operators under realistic flavor assumptions, where unitarity bounds can be further strengthened by exploiting sum rules. These results provide a valuable and timely contribution towards the ambitious program of new-physics searches with minimal theoretical priors supplemented by restrictive, yet general, first-principles criteria.

==> anc/FourFermionBounds.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 13.2' *)

(***************************************************************************)
(*                                                                         *)
(*                                                                         *)
(*  Under the Wolfram FreeCDF terms of use, this file and its content are  *)
(*  bound by the Creative Commons BY-SA Attribution-ShareAlike license.    *)
(*                                                                         *)
(*        For additional information concerning CDF licensing, see:        *)
(*                                                                         *)
(*         www.wolfram.com/cdf/adopting-cdf/licensing-options.html         *)
(*                                                                         *)
(*                                                                         *)
(***************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1088,         20]
NotebookDataLength[    254760,       4842]
NotebookOptionsPosition[    255232,       4839]
NotebookOutlinePosition[    255636,       4856]
CellTagsIndexPosition[    255593,       4853]
WindowTitle->SMEFT 4-Fermion Results Viewer
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Unitarity Bounds and Sum Rules in the Standard Model \
Effective Field Theory\"\>",
      StripOnInput->False,
      TextAlignment->Center,
      FontSize->22,
      FontWeight->Bold]},
    {
     TemplateBox[{10},
      "Spacer1"]},
    {
     StyleBox[
      TemplateBox[{"\"Luigi C. Bresciani,\"", 
        TemplateBox[{"\"\"", "\"1,2\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\"  Paride Paradisi,\"", 
        TemplateBox[{"\"\"", "\"1,2\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\"  and Andrea Sainaghi\"", 
        TemplateBox[{"\"\"", "\"1,2,3\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"],
      StripOnInput->False,
      TextAlignment->Center,
      FontSize->16]},
    {
     TemplateBox[{5},
      "Spacer1"]},
    {
     StyleBox[
      TemplateBox[{
        StyleBox[
         TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
          SuperscriptBox], Plain, StripOnInput -> False], 
        "\"Dipartimento di Fisica e Astronomia \\\"G. Galilei\\\", Universit\
\[AGrave] degli Studi di Padova\\n \"", 
        StyleBox[
         TemplateBox[{"\"\"", "\"2\""}, "Superscript", SyntaxForm -> 
          SuperscriptBox], Plain, StripOnInput -> False], 
        "\"Istituto Nazionale di Fisica Nucleare (INFN), Sezione di Padova\\n \
\"", 
        StyleBox[
         TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
          SuperscriptBox], Plain, StripOnInput -> False], 
        "\"Physik-Institut, Universit\[ADoubleDot]t Z\[UDoubleDot]rich\""},
       "RowDefault"],
      StripOnInput->False,
      TextAlignment->Center,
      FontSize->14,
      FontSlant->Italic]},
    {
     TemplateBox[{10},
      "Spacer1"]},
    {
     StyleBox["\<\"This interactive Mathematica file provides analytic and \
numerical multi-flavor partial-wave unitarity bounds and spinning sum rules \
for dimension-six four-fermion operators of the SMEFT in the Warsaw basis \
under different flavor assumptions.\"\>",
      StripOnInput->False,
      TextAlignment->Center,
      LineColor->GrayLevel[0.3],
      FrontFaceColor->GrayLevel[0.3],
      BackFaceColor->GrayLevel[0.3],
      GraphicsColor->GrayLevel[0.3],
      FontSize->12,
      FontColor->GrayLevel[0.3]]},
    {
     TemplateBox[{8},
      "Spacer1"]},
    {
     StyleBox[
      TemplateBox[{"\"arXiv: \"", 
        TemplateBox[{"\"2603.03423\"", "https://arxiv.org/abs/2603.03423"}, 
         "HyperlinkURL"], "\"    |    DOI: \"", 
        TemplateBox[{
         "\"10.1103/v5xg-dmss\"", "https://doi.org/10.1103/v5xg-dmss"}, 
         "HyperlinkURL"]},
       "RowDefault"],
      StripOnInput->False,
      TextAlignment->Center,
      FontSize->11]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`flav$$ = "MFV", $CellContext`op$$ = "Qll", 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`op$$], "Qll", "4-Fermion Operator:"}, {
      "Qll" -> Subscript["Q", "ll"], "Qqq" -> 
       Subsuperscript["Q", "qq", "(1,3)"], "Qlq" -> 
       Subsuperscript["Q", "lq", "(1,3)"], "Qee" -> Subscript["Q", "ee"], 
       "Quu" -> Subscript["Q", "uu"], "Qdd" -> Subscript["Q", "dd"], "Qeu" -> 
       Subscript["Q", "eu"], "Qed" -> Subscript["Q", "ed"], "Qud" -> 
       Subsuperscript["Q", "ud", "(1,8)"], "Qle" -> Subscript["Q", "le"], 
       "Qlu" -> Subscript["Q", "lu"], "Qld" -> Subscript["Q", "ld"], "Qqe" -> 
       Subscript["Q", "qe"], "Qqu" -> Subsuperscript["Q", "qu", "(1,8)"], 
       "Qqd" -> Subsuperscript["Q", "qd", "(1,8)"]}}, {{
       Hold[$CellContext`flav$$], "MFV", "Flavor Assumption:"}, {
      "MFV" -> "Minimal Flavor Violation", "U2" -> Row[{
          Superscript["U(2)", 5], " Flavor Symmetry"}]}}}, Typeset`size$$ = {
    653., {422.134033203125, 427.865966796875}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = False}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`flav$$ = "MFV", $CellContext`op$$ = "Qll"},
       "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Column[{
         Style[
          Framed[
           Row[{
             Style["4-Fermion Operator: ", Bold], 
             Framed[
              $CellContext`opLabels[$CellContext`op$$]], "  |  ", 
             Style["Flavor Assumption: ", Bold], 
             Framed[
              $CellContext`flavLabels[$CellContext`flav$$]]}], Background -> 
           GrayLevel[0.95], FrameStyle -> None, FrameMargins -> 10, 
           RoundingRadius -> 5], 18], 
         Spacer[20], 
         Style["Operator definition:", 14, Bold], 
         $CellContext`def[$CellContext`op$$], 
         Spacer[15], 
         Style["Operator type:", 14, Bold], 
         $CellContext`displayClean[
          $CellContext`typ[$CellContext`op$$]], 
         Spacer[15], 
         Style[
          Row[{"Number of real independent coefficients under ", 
            $CellContext`flavLabels[$CellContext`flav$$], ":"}], 14, Bold], 
         $CellContext`displayClean[
          $CellContext`num[$CellContext`op$$, $CellContext`flav$$]], 
         Spacer[15], 
         Style[
          Row[{"Wilson coefficient decomposition under ", 
            $CellContext`flavLabels[$CellContext`flav$$], " (units: ", 
            Superscript["[energy]", -2], "):"}], 14, Bold], 
         $CellContext`displayClean[
          $CellContext`dec[$CellContext`op$$, $CellContext`flav$$]], 
         Spacer[15], 
         Style["Partial-wave unitarity bounds:", 14, Bold], 
         $CellContext`displayClean[
          ReplaceAll[
           $CellContext`pwub[$CellContext`op$$, $CellContext`flav$$], {
           Pi -> Pi/$CellContext`s}]], 
         Spacer[15], 
         Style[
          Row[{"Spinning sum rules (", 
            Style["scalar dominance", Bold], "):"}], 14, Bold], 
         $CellContext`displayClean[
          $CellContext`sca[$CellContext`op$$, $CellContext`flav$$]], 
         Spacer[15], 
         Style[
          Row[{"Spinning sum rules (", 
            Style["vector dominance", Bold], "):"}], 14, Bold], 
         $CellContext`displayClean[
          $CellContext`vec[$CellContext`op$$, $CellContext`flav$$]], 
         Spacer[15], 
         Column[{
           Style[
           "Marginalized partial-wave unitarity bounds for individual \
coefficients:", 14, Bold], 
           $CellContext`displayBounds[$CellContext`op$$, \
$CellContext`flav$$]}]}], 
      "Specifications" :> {{{$CellContext`op$$, "Qll", 
          "4-Fermion Operator:"}, {
         "Qll" -> Subscript["Q", "ll"], "Qqq" -> 
          Subsuperscript["Q", "qq", "(1,3)"], "Qlq" -> 
          Subsuperscript["Q", "lq", "(1,3)"], "Qee" -> Subscript["Q", "ee"], 
          "Quu" -> Subscript["Q", "uu"], "Qdd" -> Subscript["Q", "dd"], "Qeu" -> 
          Subscript["Q", "eu"], "Qed" -> Subscript["Q", "ed"], "Qud" -> 
          Subsuperscript["Q", "ud", "(1,8)"], "Qle" -> Subscript["Q", "le"], 
          "Qlu" -> Subscript["Q", "lu"], "Qld" -> Subscript["Q", "ld"], "Qqe" -> 
          Subscript["Q", "qe"], "Qqu" -> Subsuperscript["Q", "qu", "(1,8)"], 
          "Qqd" -> Subsuperscript["Q", "qd", "(1,8)"]}, ControlType -> 
         RadioButtonBar}, {{$CellContext`flav$$, "MFV", 
          "Flavor Assumption:"}, {
         "MFV" -> "Minimal Flavor Violation", "U2" -> Row[{
             Superscript["U(2)", 5], " Flavor Symmetry"}]}, ControlType -> 
         RadioButtonBar}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{845., {477., 482.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`opLabels = <|
        "Qll" -> Subscript["Q", "ll"], "Qqq" -> 
         Subsuperscript["Q", "qq", "(1,3)"], "Qlq" -> 
         Subsuperscript["Q", "lq", "(1,3)"], "Qee" -> Subscript["Q", "ee"], 
         "Quu" -> Subscript["Q", "uu"], "Qdd" -> Subscript["Q", "dd"], "Qeu" -> 
         Subscript["Q", "eu"], "Qed" -> Subscript["Q", "ed"], "Qud" -> 
         Subsuperscript["Q", "ud", "(1,8)"], "Qle" -> Subscript["Q", "le"], 
         "Qlu" -> Subscript["Q", "lu"], "Qld" -> Subscript["Q", "ld"], "Qqe" -> 
         Subscript["Q", "qe"], "Qqu" -> Subsuperscript["Q", "qu", "(1,8)"], 
         "Qqd" -> Subsuperscript[
          "Q", "qd", "(1,8)"]|>, $CellContext`flavLabels = <|
        "MFV" -> "Minimal Flavor Violation", "U2" -> Row[{
            Superscript["U(2)", 5], " Flavor Symmetry"}]|>, $CellContext`def[
        "Qdd"] := DisplayForm[
         RowBox[{
           SubscriptBox["Q", "dd"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["d", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["d", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["d", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["d", "t"], ")"}]], $CellContext`def["Qed"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "ed"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["d", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["d", "t"], ")"}]], $CellContext`def["Qee"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "ee"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "t"], ")"}]], $CellContext`def["Qeu"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "eu"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["u", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["u", "t"], ")"}]], $CellContext`def["Qld"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "ld"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["l", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["l", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["d", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["d", "t"], ")"}]], $CellContext`def["Qle"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "le"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["l", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["l", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "t"], ")"}]], $CellContext`def["Qll"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "ll"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["l", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["l", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["l", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["l", "t"], ")"}]], $CellContext`def["Qlq"] := 
       Column[{
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "lq", "(1)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["l", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["l", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["q", "t"], ")"}]], 
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "lq", "(3)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["l", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["\[Sigma]", "I"], 
             SubscriptBox["l", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["\[Sigma]", "I"], 
             SubscriptBox["q", "t"], ")"}]]}], $CellContext`def["Qlu"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "lu"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["l", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["l", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["u", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["u", "t"], ")"}]], $CellContext`def["Qqd"] := 
       Column[{
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qd", "(1)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["d", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["d", "t"], ")"}]], 
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qd", "(8)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["d", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["d", "t"], ")"}]]}], $CellContext`def["Qqe"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "qe"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["q", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["q", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["e", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["e", "t"], ")"}]], $CellContext`def["Qqq"] := 
       Column[{
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qq", "(1)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["q", "t"], ")"}]], 
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qq", "(3)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["\[Sigma]", "I"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["\[Sigma]", "I"], 
             SubscriptBox["q", "t"], ")"}]]}], $CellContext`def["Qqu"] := 
       Column[{
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qu", "(1)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["u", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["u", "t"], ")"}]], 
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "qu", "(8)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["q", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["q", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["u", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["u", "t"], ")"}]]}], $CellContext`def["Qud"] := 
       Column[{
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "ud", "(1)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["u", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["u", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["d", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SubscriptBox["d", "t"], ")"}]], 
          DisplayForm[
           RowBox[{
             SubsuperscriptBox["Q", "ud", "(8)"], "\[LongEqual]", "(", 
             SubscriptBox[
              OverscriptBox["u", "_"], "p"], 
             SuperscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["u", "r"], ")", "(", 
             SubscriptBox[
              OverscriptBox["d", "_"], "s"], 
             SubscriptBox["\[Gamma]", "\[Mu]"], 
             SuperscriptBox["T", "A"], 
             SubscriptBox["d", "t"], ")"}]]}], $CellContext`def["Quu"] := 
       DisplayForm[
         RowBox[{
           SubscriptBox["Q", "uu"], "\[LongEqual]", "(", 
           SubscriptBox[
            OverscriptBox["u", "_"], "p"], 
           SuperscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["u", "r"], ")", "(", 
           SubscriptBox[
            OverscriptBox["u", "_"], "s"], 
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           SubscriptBox["u", "t"], ")"}]], $CellContext`displayClean[
         Pattern[$CellContext`expr, 
          Blank[]]] := 
       Module[{$CellContext`boxes}, $CellContext`boxes = 
          ToBoxes[$CellContext`expr, 
            StandardForm]; $CellContext`boxes = \
$CellContext`stripParens[$CellContext`boxes]; $CellContext`boxes = \
$CellContext`stripParens[$CellContext`boxes]; 
         RawBoxes[$CellContext`boxes]], $CellContext`stripParens[
         Pattern[$CellContext`boxes, 
          Blank[]]] := ReplaceRepeated[$CellContext`boxes, {RowBox[{
             Pattern[$CellContext`left, 
              BlankNullSequence[]], "(", 
             RowBox[
              Pattern[$CellContext`prod, 
               Alternatives[{
                 Blank[], " ", 
                 Blank[]}, {
                 Blank[], " ", 
                 Blank[], " ", 
                 Blank[]}]]], ")", 
             Pattern[$CellContext`right, 
              BlankNullSequence[]]}] :> RowBox[{$CellContext`left, 
             RowBox[$CellContext`prod], $CellContext`right}], RowBox[{
             Pattern[$CellContext`left, 
              BlankNullSequence[]], "(", 
             RowBox[{
               Pattern[$CellContext`coef, 
                Blank[]], " ", 
               Pattern[$CellContext`delta, 
                Blank[]]}], ")", 
             Pattern[$CellContext`right, 
              BlankNullSequence[]]}] :> RowBox[{$CellContext`left, 
             
             RowBox[{$CellContext`coef, 
               " ", $CellContext`delta}], $CellContext`right}], RowBox[{"(", 
             Pattern[$CellContext`content, 
              BlankSequence[]], ")"}] :> Condition[
            RowBox[{$CellContext`content}], 
            And[
             Not[
              MemberQ[
               Flatten[{$CellContext`content}], "+", Infinity]], 
             Not[
              MemberQ[
               Flatten[{$CellContext`content}], "-", Infinity]], 
             Not[
              MemberQ[
               Flatten[{$CellContext`content}], "\[Equal]", Infinity]], 
             Not[
              MemberQ[
               Flatten[{$CellContext`content}], ":=", 
               Infinity]]]]}], $CellContext`typ = <|
        "Qll" -> HoldForm["LLLL"], "Qqq" -> HoldForm["LLLL"], "Qlq" -> 
         HoldForm["LLLL"], "Qee" -> HoldForm["RRRR"], "Quu" -> 
         HoldForm["RRRR"], "Qdd" -> HoldForm["RRRR"], "Qeu" -> 
         HoldForm["RRRR"], "Qed" -> HoldForm["RRRR"], "Qud" -> 
         HoldForm["RRRR"], "Qle" -> HoldForm["LLRR"], "Qlu" -> 
         HoldForm["LLRR"], "Qld" -> HoldForm["LLRR"], "Qqe" -> 
         HoldForm["LLRR"], "Qqu" -> HoldForm["LLRR"], "Qqd" -> 
         HoldForm["LLRR"]|>, $CellContext`num["Qdd", "MFV"] = 
       TraditionalForm[
         HoldForm["2"]], $CellContext`num["Qdd", "U2"] = TraditionalForm[
         HoldForm["5"]], $CellContext`num["Qed", "MFV"] = TraditionalForm[
         HoldForm["1"]], $CellContext`num["Qed", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qee", "MFV"] = TraditionalForm[
         HoldForm["1"]], $CellContext`num["Qee", "U2"] = TraditionalForm[
         HoldForm["3"]], $CellContext`num["Qeu", "MFV"] = TraditionalForm[
         HoldForm["2"]], $CellContext`num["Qeu", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qld", "MFV"] = TraditionalForm[
         HoldForm["1"]], $CellContext`num["Qld", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qle", "MFV"] = TraditionalForm[
         HoldForm["1"]], $CellContext`num["Qle", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qll", "MFV"] = TraditionalForm[
         HoldForm["2"]], $CellContext`num["Qll", "U2"] = TraditionalForm[
         HoldForm["5"]], $CellContext`num["Qlq", "MFV"] = TraditionalForm[
         HoldForm["2\[Times]2"]], $CellContext`num["Qlq", "U2"] = 
       TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Qlu", "MFV"] = 
       TraditionalForm[
         HoldForm["2"]], $CellContext`num["Qlu", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qqd", "MFV"] = TraditionalForm[
         HoldForm["2\[Times]2"]], $CellContext`num["Qqd", "U2"] = 
       TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Qqe", "MFV"] = 
       TraditionalForm[
         HoldForm["2"]], $CellContext`num["Qqe", "U2"] = TraditionalForm[
         HoldForm["4"]], $CellContext`num["Qqq", "MFV"] = TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Qqq", "U2"] = 
       TraditionalForm[
         HoldForm["5\[Times]2"]], $CellContext`num["Qqu", "MFV"] = 
       TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Qqu", "U2"] = 
       TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Qud", "MFV"] = 
       TraditionalForm[
         HoldForm["2\[Times]2"]], $CellContext`num["Qud", "U2"] = 
       TraditionalForm[
         HoldForm["4\[Times]2"]], $CellContext`num["Quu", "MFV"] = 
       TraditionalForm[
         HoldForm["4"]], $CellContext`num["Quu", "U2"] = TraditionalForm[
         HoldForm["5"]], $CellContext`dec["Qdd", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCdd[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cdd2 
            KroneckerDelta[$CellContext`p, $CellContext`t] 
            KroneckerDelta[$CellContext`r, $CellContext`s] + \
$CellContext`Cdd1 KroneckerDelta[$CellContext`p, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t]]], \
$CellContext`dec["Qdd", "U2"] = StandardForm[
         HoldForm[$CellContext`WCdd[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cdd4 (
             KroneckerDelta[1, $CellContext`r] 
              KroneckerDelta[1, $CellContext`s] + 
             KroneckerDelta[2, $CellContext`r] 
              KroneckerDelta[2, $CellContext`s]) (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cdd1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cdd3 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[
             3, $CellContext`t] + $CellContext`Cdd5 ((
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] + (
               KroneckerDelta[1, $CellContext`r] 
                KroneckerDelta[1, $CellContext`s] + 
               KroneckerDelta[2, $CellContext`r] 
                KroneckerDelta[2, $CellContext`s]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`t]) + $CellContext`Cdd2 ((
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t])]], $CellContext`dec[
        "Qed", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCed[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Ced1 
           KroneckerDelta[$CellContext`p, $CellContext`r] 
           KroneckerDelta[$CellContext`s, $CellContext`t]]], $CellContext`dec[
        "Qed", "U2"] = StandardForm[
         HoldForm[$CellContext`WCed[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Ced1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Ced2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Ced3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Ced4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qee", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCee[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cee1 
           KroneckerDelta[$CellContext`p, $CellContext`r] 
           KroneckerDelta[$CellContext`s, $CellContext`t]]], $CellContext`dec[
        "Qee", "U2"] = StandardForm[
         HoldForm[$CellContext`WCee[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cee1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cee3 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[
             3, $CellContext`t] + $CellContext`Cee2 ((
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t])]], $CellContext`dec[
        "Qeu", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCeu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Ceu2 $CellContext`yt^2 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] 
            KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Ceu1 KroneckerDelta[$CellContext`p, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t]]], \
$CellContext`dec["Qeu", "U2"] = StandardForm[
         HoldForm[$CellContext`WCeu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Ceu1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Ceu2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Ceu3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Ceu4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qld", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCld[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cld1 
           KroneckerDelta[$CellContext`p, $CellContext`r] 
           KroneckerDelta[$CellContext`s, $CellContext`t]]], $CellContext`dec[
        "Qld", "U2"] = StandardForm[
         HoldForm[$CellContext`WCld[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cld1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cld2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Cld3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Cld4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qle", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCle[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cle1 
           KroneckerDelta[$CellContext`p, $CellContext`r] 
           KroneckerDelta[$CellContext`s, $CellContext`t]]], $CellContext`dec[
        "Qle", "U2"] = StandardForm[
         HoldForm[$CellContext`WCle[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cle1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cle2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Cle3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Cle4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qll", "MFV"] = HoldForm[$CellContext`WCll[
           Pattern[$CellContext`p, 
            Blank[]], 
           Pattern[$CellContext`r, 
            Blank[]], 
           Pattern[$CellContext`s, 
            Blank[]], 
           Pattern[$CellContext`t, 
            Blank[]]] := $CellContext`Cll2 
           KroneckerDelta[$CellContext`p, $CellContext`t] 
           KroneckerDelta[$CellContext`r, $CellContext`s] + $CellContext`Cll1 
           KroneckerDelta[$CellContext`p, $CellContext`r] 
           KroneckerDelta[$CellContext`s, $CellContext`t]], $CellContext`dec[
        "Qll", "U2"] = StandardForm[
         HoldForm[$CellContext`WCll[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cll4 (
             KroneckerDelta[1, $CellContext`r] 
              KroneckerDelta[1, $CellContext`s] + 
             KroneckerDelta[2, $CellContext`r] 
              KroneckerDelta[2, $CellContext`s]) (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cll1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cll3 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[
             3, $CellContext`t] + $CellContext`Cll5 ((
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] + (
               KroneckerDelta[1, $CellContext`r] 
                KroneckerDelta[1, $CellContext`s] + 
               KroneckerDelta[2, $CellContext`r] 
                KroneckerDelta[2, $CellContext`s]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`t]) + $CellContext`Cll2 ((
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t])]], $CellContext`dec[
        "Qlq", "MFV"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WClq1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Clq12 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Clq11 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WClq3[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Clq32 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Clq31 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]]}], \
$CellContext`dec["Qlq", "U2"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WClq1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Clq11 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Clq12 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Clq13 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Clq14 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WClq3[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Clq31 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Clq32 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Clq33 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Clq34 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]]}], $CellContext`dec[
        "Qlu", "MFV"] = StandardForm[
         HoldForm[$CellContext`WClu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Clu2 $CellContext`yt^2 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] 
            KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Clu1 KroneckerDelta[$CellContext`p, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t]]], \
$CellContext`dec["Qlu", "U2"] = StandardForm[
         HoldForm[$CellContext`WClu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Clu1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Clu2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Clu3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Clu4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qqd", "MFV"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqd1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqd12 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqd11 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCqd8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqd82 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqd81 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]]}], \
$CellContext`dec["Qqd", "U2"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqd1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqd11 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqd12 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cqd13 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cqd14 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCqd8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqd81 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqd82 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cqd83 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cqd84 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]]}], $CellContext`dec[
        "Qqe", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCqe[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cqe2 $CellContext`yt^2 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqe1 KroneckerDelta[$CellContext`p, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t]]], \
$CellContext`dec["Qqe", "U2"] = StandardForm[
         HoldForm[$CellContext`WCqe[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cqe1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqe2 (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] + $CellContext`Cqe3 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t] + $CellContext`Cqe4 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[3, $CellContext`t]]], $CellContext`dec[
        "Qqq", "MFV"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqq1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqq12 
              KroneckerDelta[$CellContext`p, $CellContext`t] 
              KroneckerDelta[$CellContext`r, $CellContext`s] + \
$CellContext`Cqq14 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[$CellContext`p, $CellContext`t] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`t] 
                KroneckerDelta[$CellContext`r, $CellContext`s]) + \
$CellContext`Cqq11 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqq13 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[3, $CellContext`t] 
                KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[$CellContext`s, $CellContext`t])]], 
          StandardForm[
           HoldForm[$CellContext`WCqq3[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqq32 
              KroneckerDelta[$CellContext`p, $CellContext`t] 
              KroneckerDelta[$CellContext`r, $CellContext`s] + \
$CellContext`Cqq34 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[$CellContext`p, $CellContext`t] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`t] 
                KroneckerDelta[$CellContext`r, $CellContext`s]) + \
$CellContext`Cqq31 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqq33 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[3, $CellContext`t] 
                KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[$CellContext`s, $CellContext`t])]]}], \
$CellContext`dec["Qqq", "U2"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqq1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqq14 (
               KroneckerDelta[1, $CellContext`r] 
                KroneckerDelta[1, $CellContext`s] + 
               KroneckerDelta[2, $CellContext`r] 
                KroneckerDelta[2, $CellContext`s]) (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq11 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq13 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[
               3, $CellContext`t] + $CellContext`Cqq15 ((
                 KroneckerDelta[1, $CellContext`p] 
                  KroneckerDelta[1, $CellContext`t] + 
                 KroneckerDelta[2, $CellContext`p] 
                  KroneckerDelta[2, $CellContext`t]) 
                KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[3, $CellContext`s] + (
                 KroneckerDelta[1, $CellContext`r] 
                  KroneckerDelta[1, $CellContext`s] + 
                 KroneckerDelta[2, $CellContext`r] 
                  KroneckerDelta[2, $CellContext`s]) 
                KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`t]) + $CellContext`Cqq12 ((
                 KroneckerDelta[1, $CellContext`s] 
                  KroneckerDelta[1, $CellContext`t] + 
                 KroneckerDelta[2, $CellContext`s] 
                  KroneckerDelta[2, $CellContext`t]) 
                KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`r] + (
                 KroneckerDelta[1, $CellContext`p] 
                  KroneckerDelta[1, $CellContext`r] + 
                 KroneckerDelta[2, $CellContext`p] 
                  KroneckerDelta[2, $CellContext`r]) 
                KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[3, $CellContext`t])]], 
          StandardForm[
           HoldForm[$CellContext`WCqq3[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqq34 (
               KroneckerDelta[1, $CellContext`r] 
                KroneckerDelta[1, $CellContext`s] + 
               KroneckerDelta[2, $CellContext`r] 
                KroneckerDelta[2, $CellContext`s]) (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq31 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq33 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[
               3, $CellContext`t] + $CellContext`Cqq35 ((
                 KroneckerDelta[1, $CellContext`p] 
                  KroneckerDelta[1, $CellContext`t] + 
                 KroneckerDelta[2, $CellContext`p] 
                  KroneckerDelta[2, $CellContext`t]) 
                KroneckerDelta[3, $CellContext`r] 
                KroneckerDelta[3, $CellContext`s] + (
                 KroneckerDelta[1, $CellContext`r] 
                  KroneckerDelta[1, $CellContext`s] + 
                 KroneckerDelta[2, $CellContext`r] 
                  KroneckerDelta[2, $CellContext`s]) 
                KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`t]) + $CellContext`Cqq32 ((
                 KroneckerDelta[1, $CellContext`s] 
                  KroneckerDelta[1, $CellContext`t] + 
                 KroneckerDelta[2, $CellContext`s] 
                  KroneckerDelta[2, $CellContext`t]) 
                KroneckerDelta[3, $CellContext`p] 
                KroneckerDelta[3, $CellContext`r] + (
                 KroneckerDelta[1, $CellContext`p] 
                  KroneckerDelta[1, $CellContext`r] + 
                 KroneckerDelta[2, $CellContext`p] 
                  KroneckerDelta[2, $CellContext`r]) 
                KroneckerDelta[3, $CellContext`s] 
                KroneckerDelta[3, $CellContext`t])]]}], $CellContext`dec[
        "Qqu", "MFV"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqu1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqu14 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[
               3, $CellContext`t] + $CellContext`Cqu13 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Cqu12 $CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqu11 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCqu8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqu84 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[
               3, $CellContext`t] + $CellContext`Cqu83 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`Cqu82 $CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cqu81 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]]}], \
$CellContext`dec["Qqu", "U2"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCqu1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqu11 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqu12 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cqu13 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cqu14 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCqu8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cqu81 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqu82 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cqu83 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cqu84 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]]}], $CellContext`dec[
        "Qud", "MFV"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCud1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cud12 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cud11 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCud8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cud82 $CellContext`yt^2 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cud81 KroneckerDelta[$CellContext`p, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t]]]}], \
$CellContext`dec["Qud", "U2"] = Column[{
          StandardForm[
           HoldForm[$CellContext`WCud1[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cud11 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cud12 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cud13 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cud14 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]], 
          StandardForm[
           HoldForm[$CellContext`WCud8[
              Pattern[$CellContext`p, 
               Blank[]], 
              Pattern[$CellContext`r, 
               Blank[]], 
              Pattern[$CellContext`s, 
               Blank[]], 
              Pattern[$CellContext`t, 
               Blank[]]] := $CellContext`Cud81 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) + $CellContext`Cud82 (
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + $CellContext`Cud83 (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] + $CellContext`Cud84 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t]]]}], $CellContext`dec[
        "Quu", "MFV"] = StandardForm[
         HoldForm[$CellContext`WCuu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cuu2 
            KroneckerDelta[$CellContext`p, $CellContext`t] 
            KroneckerDelta[$CellContext`r, $CellContext`s] + \
$CellContext`Cuu4 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[$CellContext`p, $CellContext`t] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`r, $CellContext`s]) + \
$CellContext`Cuu1 KroneckerDelta[$CellContext`p, $CellContext`r] 
            KroneckerDelta[$CellContext`s, $CellContext`t] + \
$CellContext`Cuu3 ($CellContext`yt^2 KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t] 
              KroneckerDelta[$CellContext`p, $CellContext`r] + \
$CellContext`yt^2 KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[$CellContext`s, $CellContext`t])]], \
$CellContext`dec["Quu", "U2"] = StandardForm[
         HoldForm[$CellContext`WCuu[
            Pattern[$CellContext`p, 
             Blank[]], 
            Pattern[$CellContext`r, 
             Blank[]], 
            Pattern[$CellContext`s, 
             Blank[]], 
            Pattern[$CellContext`t, 
             Blank[]]] := $CellContext`Cuu4 (
             KroneckerDelta[1, $CellContext`r] 
              KroneckerDelta[1, $CellContext`s] + 
             KroneckerDelta[2, $CellContext`r] 
              KroneckerDelta[2, $CellContext`s]) (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cuu1 (
             KroneckerDelta[1, $CellContext`p] 
              KroneckerDelta[1, $CellContext`r] + 
             KroneckerDelta[2, $CellContext`p] 
              KroneckerDelta[2, $CellContext`r]) (
             KroneckerDelta[1, $CellContext`s] 
              KroneckerDelta[1, $CellContext`t] + 
             KroneckerDelta[2, $CellContext`s] 
              KroneckerDelta[2, $CellContext`t]) + $CellContext`Cuu3 
            KroneckerDelta[3, $CellContext`p] 
            KroneckerDelta[3, $CellContext`r] 
            KroneckerDelta[3, $CellContext`s] 
            KroneckerDelta[
             3, $CellContext`t] + $CellContext`Cuu5 ((
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`r] 
              KroneckerDelta[3, $CellContext`s] + (
               KroneckerDelta[1, $CellContext`r] 
                KroneckerDelta[1, $CellContext`s] + 
               KroneckerDelta[2, $CellContext`r] 
                KroneckerDelta[2, $CellContext`s]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`t]) + $CellContext`Cuu2 ((
               KroneckerDelta[1, $CellContext`s] 
                KroneckerDelta[1, $CellContext`t] + 
               KroneckerDelta[2, $CellContext`s] 
                KroneckerDelta[2, $CellContext`t]) 
              KroneckerDelta[3, $CellContext`p] 
              KroneckerDelta[3, $CellContext`r] + (
               KroneckerDelta[1, $CellContext`p] 
                KroneckerDelta[1, $CellContext`r] + 
               KroneckerDelta[2, $CellContext`p] 
                KroneckerDelta[2, $CellContext`r]) 
              KroneckerDelta[3, $CellContext`s] 
              KroneckerDelta[3, $CellContext`t])]], $CellContext`WCeu[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Ceu1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Ceu2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Ceu3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Ceu4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCdd[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cdd4 (
          KroneckerDelta[1, $CellContext`r] KroneckerDelta[1, $CellContext`s] + 
          KroneckerDelta[2, $CellContext`r] 
           KroneckerDelta[2, $CellContext`s]) (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cdd1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cdd3 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cdd5 ((
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`r] 
           KroneckerDelta[3, $CellContext`s] + (
            KroneckerDelta[1, $CellContext`r] 
             KroneckerDelta[1, $CellContext`s] + 
            KroneckerDelta[2, $CellContext`r] 
             KroneckerDelta[2, $CellContext`s]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`t]) + $CellContext`Cdd2 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WCle[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cle1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cle2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cle3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cle4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCed[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Ced1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Ced2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Ced3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Ced4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqq1[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqq14 (
          KroneckerDelta[1, $CellContext`r] KroneckerDelta[1, $CellContext`s] + 
          KroneckerDelta[2, $CellContext`r] 
           KroneckerDelta[2, $CellContext`s]) (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq11 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq13 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cqq15 ((
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`r] 
           KroneckerDelta[3, $CellContext`s] + (
            KroneckerDelta[1, $CellContext`r] 
             KroneckerDelta[1, $CellContext`s] + 
            KroneckerDelta[2, $CellContext`r] 
             KroneckerDelta[2, $CellContext`s]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`t]) + $CellContext`Cqq12 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WCqq3[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqq34 (
          KroneckerDelta[1, $CellContext`r] KroneckerDelta[1, $CellContext`s] + 
          KroneckerDelta[2, $CellContext`r] 
           KroneckerDelta[2, $CellContext`s]) (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq31 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqq33 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cqq35 ((
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`r] 
           KroneckerDelta[3, $CellContext`s] + (
            KroneckerDelta[1, $CellContext`r] 
             KroneckerDelta[1, $CellContext`s] + 
            KroneckerDelta[2, $CellContext`r] 
             KroneckerDelta[2, $CellContext`s]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`t]) + $CellContext`Cqq32 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WCee[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cee1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cee3 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cee2 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WCud1[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cud11 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cud12 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cud13 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cud14 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCud8[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cud81 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cud82 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cud83 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cud84 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCll[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cll4 (
          KroneckerDelta[1, $CellContext`r] KroneckerDelta[1, $CellContext`s] + 
          KroneckerDelta[2, $CellContext`r] 
           KroneckerDelta[2, $CellContext`s]) (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cll1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cll3 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cll5 ((
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`r] 
           KroneckerDelta[3, $CellContext`s] + (
            KroneckerDelta[1, $CellContext`r] 
             KroneckerDelta[1, $CellContext`s] + 
            KroneckerDelta[2, $CellContext`r] 
             KroneckerDelta[2, $CellContext`s]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`t]) + $CellContext`Cll2 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WClu[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Clu1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Clu2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Clu3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Clu4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WClq1[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Clq11 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Clq12 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Clq13 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Clq14 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WClq3[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Clq31 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Clq32 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Clq33 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Clq34 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCuu[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cuu4 (
          KroneckerDelta[1, $CellContext`r] KroneckerDelta[1, $CellContext`s] + 
          KroneckerDelta[2, $CellContext`r] 
           KroneckerDelta[2, $CellContext`s]) (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cuu1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cuu3 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[
          3, $CellContext`t] + $CellContext`Cuu5 ((
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`r] 
           KroneckerDelta[3, $CellContext`s] + (
            KroneckerDelta[1, $CellContext`r] 
             KroneckerDelta[1, $CellContext`s] + 
            KroneckerDelta[2, $CellContext`r] 
             KroneckerDelta[2, $CellContext`s]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`t]) + $CellContext`Cuu2 ((
            KroneckerDelta[1, $CellContext`s] 
             KroneckerDelta[1, $CellContext`t] + 
            KroneckerDelta[2, $CellContext`s] 
             KroneckerDelta[2, $CellContext`t]) 
           KroneckerDelta[3, $CellContext`p] 
           KroneckerDelta[3, $CellContext`r] + (
            KroneckerDelta[1, $CellContext`p] 
             KroneckerDelta[1, $CellContext`r] + 
            KroneckerDelta[2, $CellContext`p] 
             KroneckerDelta[2, $CellContext`r]) 
           KroneckerDelta[3, $CellContext`s] 
           KroneckerDelta[3, $CellContext`t]), $CellContext`WCld[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cld1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cld2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cld3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cld4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqd1[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqd11 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqd12 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cqd13 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cqd14 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqd8[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqd81 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqd82 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cqd83 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cqd84 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqu1[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqu11 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqu12 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cqu13 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cqu14 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqu8[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqu81 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqu82 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cqu83 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cqu84 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`WCqe[
         Pattern[$CellContext`p, 
          Blank[]], 
         Pattern[$CellContext`r, 
          Blank[]], 
         Pattern[$CellContext`s, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] := $CellContext`Cqe1 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] 
           KroneckerDelta[2, $CellContext`r]) (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] 
           KroneckerDelta[2, $CellContext`t]) + $CellContext`Cqe2 (
          KroneckerDelta[1, $CellContext`s] KroneckerDelta[1, $CellContext`t] + 
          KroneckerDelta[2, $CellContext`s] KroneckerDelta[2, $CellContext`t])
           KroneckerDelta[3, $CellContext`p] 
         KroneckerDelta[3, $CellContext`r] + $CellContext`Cqe3 (
          KroneckerDelta[1, $CellContext`p] KroneckerDelta[1, $CellContext`r] + 
          KroneckerDelta[2, $CellContext`p] KroneckerDelta[2, $CellContext`r])
           KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t] + $CellContext`Cqe4 
         KroneckerDelta[3, $CellContext`p] KroneckerDelta[3, $CellContext`r] 
         KroneckerDelta[3, $CellContext`s] 
         KroneckerDelta[3, $CellContext`t], $CellContext`pwub["Qdd", "MFV"] = 
       And[Abs[$CellContext`Cdd1] <= 2 Pi, 
         Abs[$CellContext`Cdd1 + $CellContext`Cdd2] <= 2 Pi, 
         Abs[$CellContext`Cdd1 + 3 $CellContext`Cdd2] <= 6 Pi, 
         Abs[2 $CellContext`Cdd1 + 3 $CellContext`Cdd2 - 3 
           Sqrt[$CellContext`Cdd2^2]] <= 12 Pi, 
         Abs[2 $CellContext`Cdd1 + 
           3 ($CellContext`Cdd2 + Sqrt[$CellContext`Cdd2^2])] <= 12 Pi, 
         Abs[11 $CellContext`Cdd1 + 9 $CellContext`Cdd2 - 3 
           Sqrt[(3 $CellContext`Cdd1 + $CellContext`Cdd2)^2]] <= 12 Pi, 
         Abs[11 $CellContext`Cdd1 + 9 $CellContext`Cdd2 + 
           3 Sqrt[(3 $CellContext`Cdd1 + $CellContext`Cdd2)^2]] <= 
         12 Pi], $CellContext`pwub["Qdd", "U2"] = 
       And[Abs[$CellContext`Cdd1] <= 2 Pi, Abs[$CellContext`Cdd2] <= 2 Pi, 
         Abs[$CellContext`Cdd3] <= 2 Pi, 
         Abs[$CellContext`Cdd1 + $CellContext`Cdd4] <= 2 Pi, 
         Abs[$CellContext`Cdd2 + $CellContext`Cdd5] <= 2 Pi, 
         Abs[$CellContext`Cdd1 + 3 $CellContext`Cdd4] <= 6 Pi, 
         Abs[$CellContext`Cdd2 + 3 $CellContext`Cdd5] <= 6 Pi, 
         Abs[$CellContext`Cdd1 + $CellContext`Cdd3 + 2 $CellContext`Cdd4 - 
           Sqrt[($CellContext`Cdd1 - $CellContext`Cdd3 + 
              2 $CellContext`Cdd4)^2 + 8 $CellContext`Cdd5^2]] <= 12 Pi, 
         Abs[$CellContext`Cdd1 + $CellContext`Cdd3 + 2 $CellContext`Cdd4 + 
           Sqrt[($CellContext`Cdd1 - $CellContext`Cdd3 + 
               2 $CellContext`Cdd4)^2 + 8 $CellContext`Cdd5^2]] <= 12 Pi, 
         Abs[7 $CellContext`Cdd1 + 4 $CellContext`Cdd3 + 5 $CellContext`Cdd4 - 
           Sqrt[(7 $CellContext`Cdd1 - 4 $CellContext`Cdd3 + 
              5 $CellContext`Cdd4)^2 + 
            8 (3 $CellContext`Cdd2 + $CellContext`Cdd5)^2]] <= 12 Pi, 
         Abs[7 $CellContext`Cdd1 + 4 $CellContext`Cdd3 + 5 $CellContext`Cdd4 + 
           Sqrt[(7 $CellContext`Cdd1 - 4 $CellContext`Cdd3 + 
               5 $CellContext`Cdd4)^2 + 
             8 (3 $CellContext`Cdd2 + $CellContext`Cdd5)^2]] <= 
         12 Pi], $CellContext`pwub["Qed", "MFV"] = 
       Sqrt[3] Abs[$CellContext`Ced1] <= 4 Pi, $CellContext`pwub["Qed", "U2"] = 
       And[Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Ced1^2 + 2 $CellContext`Ced2^2 + 
             2 $CellContext`Ced3^2 + $CellContext`Ced4^2 - 
             Sqrt[(2 ($CellContext`Ced2 + $CellContext`Ced3)^2 + ((-2) \
$CellContext`Ced1 + $CellContext`Ced4)^2) (
               2 ($CellContext`Ced2 - $CellContext`Ced3)^2 + (
                 2 $CellContext`Ced1 + $CellContext`Ced4)^2)]]] <= 24 Pi, 
         Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Ced1^2 + 2 $CellContext`Ced2^2 + 
             2 $CellContext`Ced3^2 + $CellContext`Ced4^2 + 
             Sqrt[(2 ($CellContext`Ced2 + $CellContext`Ced3)^2 + ((-2) \
$CellContext`Ced1 + $CellContext`Ced4)^2) (
                2 ($CellContext`Ced2 - $CellContext`Ced3)^2 + (
                  2 $CellContext`Ced1 + $CellContext`Ced4)^2)]]] <= 24 Pi, 
         Abs[$CellContext`Ced1] <= 4 Pi, Abs[$CellContext`Ced2] <= 4 Pi, 
         Abs[$CellContext`Ced3] <= 4 Pi, Abs[$CellContext`Ced4] <= 
         4 Pi], $CellContext`pwub["Qee", "MFV"] = 
       2 Abs[$CellContext`Cee1] <= 3 Pi, $CellContext`pwub["Qee", "U2"] = 
       And[Abs[$CellContext`Cee1] <= 2 Pi, Abs[$CellContext`Cee2] <= 2 Pi, 
         Abs[$CellContext`Cee3] <= 2 Pi, 
         Abs[3 $CellContext`Cee1 - Sqrt[
           8 $CellContext`Cee2^2 + (3 $CellContext`Cee1 - 
              2 $CellContext`Cee3)^2] + 2 $CellContext`Cee3] <= 12 Pi, 
         Abs[3 $CellContext`Cee1 + 
           Sqrt[8 $CellContext`Cee2^2 + (3 $CellContext`Cee1 - 
               2 $CellContext`Cee3)^2] + 2 $CellContext`Cee3] <= 
         12 Pi], $CellContext`pwub["Qeu", "MFV"] = And[Sqrt[
           Abs[
           3 $CellContext`Ceu1^2 + 
            2 $CellContext`Ceu1 $CellContext`Ceu2 $CellContext`yt^2 + \
$CellContext`Ceu2^2 $CellContext`yt^4]] <= 4 Pi, Abs[$CellContext`Ceu1] <= 
         4 Pi, Abs[$CellContext`Ceu1 + $CellContext`Ceu2 $CellContext`yt^2] <= 
         4 Pi], $CellContext`pwub["Qeu", "U2"] = And[Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Ceu1^2 + 2 $CellContext`Ceu2^2 + 
             2 $CellContext`Ceu3^2 + $CellContext`Ceu4^2 - 
             Sqrt[(2 ($CellContext`Ceu2 + $CellContext`Ceu3)^2 + ((-2) \
$CellContext`Ceu1 + $CellContext`Ceu4)^2) (
               2 ($CellContext`Ceu2 - $CellContext`Ceu3)^2 + (
                 2 $CellContext`Ceu1 + $CellContext`Ceu4)^2)]]] <= 24 Pi, 
         Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Ceu1^2 + 2 $CellContext`Ceu2^2 + 
             2 $CellContext`Ceu3^2 + $CellContext`Ceu4^2 + 
             Sqrt[(2 ($CellContext`Ceu2 + $CellContext`Ceu3)^2 + ((-2) \
$CellContext`Ceu1 + $CellContext`Ceu4)^2) (
                2 ($CellContext`Ceu2 - $CellContext`Ceu3)^2 + (
                  2 $CellContext`Ceu1 + $CellContext`Ceu4)^2)]]] <= 24 Pi, 
         Abs[$CellContext`Ceu1] <= 4 Pi, Abs[$CellContext`Ceu2] <= 4 Pi, 
         Abs[$CellContext`Ceu3] <= 4 Pi, Abs[$CellContext`Ceu4] <= 
         4 Pi], $CellContext`pwub["Qld", "MFV"] = 
       Sqrt[6] Abs[$CellContext`Cld1] <= 4 Pi, $CellContext`pwub["Qld", "U2"] = 
       And[Sqrt[6] Sqrt[
            Abs[
            8 $CellContext`Cld1^2 + 4 $CellContext`Cld2^2 + 
             4 $CellContext`Cld3^2 + 2 $CellContext`Cld4^2 - 2 
             Sqrt[(2 ($CellContext`Cld2 + $CellContext`Cld3)^2 + ((-2) \
$CellContext`Cld1 + $CellContext`Cld4)^2) (
                2 ($CellContext`Cld2 - $CellContext`Cld3)^2 + (
                  2 $CellContext`Cld1 + $CellContext`Cld4)^2)]]] <= 24 Pi, 
         Sqrt[3] Sqrt[
            Abs[
            4 $CellContext`Cld1^2 + 2 $CellContext`Cld2^2 + 
             2 $CellContext`Cld3^2 + $CellContext`Cld4^2 + 
             Sqrt[(2 ($CellContext`Cld2 + $CellContext`Cld3)^2 + ((-2) \
$CellContext`Cld1 + $CellContext`Cld4)^2) (
                2 ($CellContext`Cld2 - $CellContext`Cld3)^2 + (
                  2 $CellContext`Cld1 + $CellContext`Cld4)^2)]]] <= 12 Pi, 
         Abs[$CellContext`Cld1] <= 4 Pi, Abs[$CellContext`Cld2] <= 4 Pi, 
         Abs[$CellContext`Cld3] <= 4 Pi, Abs[$CellContext`Cld4] <= 
         4 Pi], $CellContext`pwub["Qle", "MFV"] = 
       Sqrt[2] Abs[$CellContext`Cle1] <= 4 Pi, $CellContext`pwub["Qle", "U2"] = 
       And[Sqrt[
           Abs[
           4 $CellContext`Cle1^2 + 2 $CellContext`Cle2^2 + 
            2 $CellContext`Cle3^2 + $CellContext`Cle4^2 - 
            Sqrt[(2 ($CellContext`Cle2 + $CellContext`Cle3)^2 + ((-2) \
$CellContext`Cle1 + $CellContext`Cle4)^2) (
              2 ($CellContext`Cle2 - $CellContext`Cle3)^2 + (
                2 $CellContext`Cle1 + $CellContext`Cle4)^2)]]] <= 12 Pi, 
         Sqrt[
           Abs[
           4 $CellContext`Cle1^2 + 2 $CellContext`Cle2^2 + 
            2 $CellContext`Cle3^2 + $CellContext`Cle4^2 + 
            Sqrt[(2 ($CellContext`Cle2 + $CellContext`Cle3)^2 + ((-2) \
$CellContext`Cle1 + $CellContext`Cle4)^2) (
               2 ($CellContext`Cle2 - $CellContext`Cle3)^2 + (
                 2 $CellContext`Cle1 + $CellContext`Cle4)^2)]]] <= 12 Pi, 
         Abs[$CellContext`Cle1] <= 4 Pi, Abs[$CellContext`Cle2] <= 4 Pi, 
         Abs[$CellContext`Cle3] <= 4 Pi, Abs[$CellContext`Cle4] <= 
         4 Pi], $CellContext`pwub["Qll", "MFV"] = 
       And[Abs[$CellContext`Cll1] <= 2 Pi, 
         Abs[$CellContext`Cll1 + $CellContext`Cll2] <= 2 Pi, 
         Abs[$CellContext`Cll1 + 2 $CellContext`Cll2] <= 6 Pi, 
         Abs[$CellContext`Cll1 + 3 $CellContext`Cll2] <= 6 Pi, 
         Abs[7 $CellContext`Cll1 + 5 $CellContext`Cll2] <= 
         6 Pi], $CellContext`pwub["Qll", "U2"] = 
       And[Abs[$CellContext`Cll1] <= 2 Pi, Abs[$CellContext`Cll2] <= 2 Pi, 
         Abs[$CellContext`Cll3] <= 2 Pi, 
         Abs[$CellContext`Cll1 + $CellContext`Cll4] <= 2 Pi, 
         Abs[$CellContext`Cll2 + $CellContext`Cll5] <= 2 Pi, 
         Abs[$CellContext`Cll1 + 2 $CellContext`Cll4] <= 6 Pi, 
         Abs[$CellContext`Cll2 + 2 $CellContext`Cll5] <= 6 Pi, 
         Abs[$CellContext`Cll1 + $CellContext`Cll3 + 2 $CellContext`Cll4 - 
           Sqrt[($CellContext`Cll1 - $CellContext`Cll3 + 
              2 $CellContext`Cll4)^2 + 8 $CellContext`Cll5^2]] <= 12 Pi, 
         Abs[$CellContext`Cll1 + $CellContext`Cll3 + 2 $CellContext`Cll4 + 
           Sqrt[($CellContext`Cll1 - $CellContext`Cll3 + 
               2 $CellContext`Cll4)^2 + 8 $CellContext`Cll5^2]] <= 12 Pi, 
         Abs[5 $CellContext`Cll1 + 3 $CellContext`Cll3 + 4 $CellContext`Cll4 - 
           Sqrt[(5 $CellContext`Cll1 - 3 $CellContext`Cll3 + 
              4 $CellContext`Cll4)^2 + 
            8 (2 $CellContext`Cll2 + $CellContext`Cll5)^2]] <= 12 Pi, 
         Abs[5 $CellContext`Cll1 + 3 $CellContext`Cll3 + 4 $CellContext`Cll4 + 
           Sqrt[(5 $CellContext`Cll1 - 3 $CellContext`Cll3 + 
               4 $CellContext`Cll4)^2 + 
             8 (2 $CellContext`Cll2 + $CellContext`Cll5)^2]] <= 
         12 Pi], $CellContext`pwub["Qlq", "MFV"] = And[Sqrt[
           Abs[
           3 $CellContext`Clq11^2 + 
            2 $CellContext`Clq11 $CellContext`Clq12 $CellContext`yt^2 + \
$CellContext`Clq12^2 $CellContext`yt^4]] <= 2 Pi, Sqrt[
           Abs[
           3 $CellContext`Clq31^2 + 
            2 $CellContext`Clq31 $CellContext`Clq32 $CellContext`yt^2 + \
$CellContext`Clq32^2 $CellContext`yt^4]] <= 2 Pi, 
         Abs[$CellContext`Clq11 - 3 $CellContext`Clq31] <= 4 Pi, 
         Abs[$CellContext`Clq11 + $CellContext`Clq31] <= 4 Pi, 
         Abs[$CellContext`Clq11 - 
           3 $CellContext`Clq31 + ($CellContext`Clq12 - 
             3 $CellContext`Clq32) $CellContext`yt^2] <= 4 Pi, 
         Abs[$CellContext`Clq11 + $CellContext`Clq31 + ($CellContext`Clq12 + \
$CellContext`Clq32) $CellContext`yt^2] <= 4 Pi, 
         Abs[$CellContext`Clq11 - $CellContext`Clq31] <= 12 Pi, 
         Abs[$CellContext`Clq11 + 3 $CellContext`Clq31] <= 12 Pi, 
         Abs[$CellContext`Clq11 - $CellContext`Clq31 + ($CellContext`Clq12 - \
$CellContext`Clq32) $CellContext`yt^2] <= 12 Pi, 
         Abs[$CellContext`Clq11 + 
           3 $CellContext`Clq31 + ($CellContext`Clq12 + 
             3 $CellContext`Clq32) $CellContext`yt^2] <= 
         12 Pi], $CellContext`pwub["Qlq", "U2"] = And[Sqrt[3] Sqrt[
            Abs[
            8 $CellContext`Clq11^2 + 4 $CellContext`Clq12^2 + 
             4 $CellContext`Clq13^2 + 2 $CellContext`Clq14^2 - 2 
             Sqrt[(2 ($CellContext`Clq12 + $CellContext`Clq13)^2 + ((-2) \
$CellContext`Clq11 + $CellContext`Clq14)^2) (
                2 ($CellContext`Clq12 - $CellContext`Clq13)^2 + (
                  2 $CellContext`Clq11 + $CellContext`Clq14)^2)]]] <= 12 Pi, 
         Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Clq11^2 + 2 $CellContext`Clq12^2 + 
             2 $CellContext`Clq13^2 + $CellContext`Clq14^2 + 
             Sqrt[(2 ($CellContext`Clq12 + $CellContext`Clq13)^2 + ((-2) \
$CellContext`Clq11 + $CellContext`Clq14)^2) (
                2 ($CellContext`Clq12 - $CellContext`Clq13)^2 + (
                  2 $CellContext`Clq11 + $CellContext`Clq14)^2)]]] <= 12 Pi, 
         Sqrt[3] Sqrt[
            Abs[
            8 $CellContext`Clq31^2 + 4 $CellContext`Clq32^2 + 
             4 $CellContext`Clq33^2 + 2 $CellContext`Clq34^2 - 2 
             Sqrt[(2 ($CellContext`Clq32 + $CellContext`Clq33)^2 + ((-2) \
$CellContext`Clq31 + $CellContext`Clq34)^2) (
                2 ($CellContext`Clq32 - $CellContext`Clq33)^2 + (
                  2 $CellContext`Clq31 + $CellContext`Clq34)^2)]]] <= 12 Pi, 
         Sqrt[6] Sqrt[
            Abs[
            4 $CellContext`Clq31^2 + 2 $CellContext`Clq32^2 + 
             2 $CellContext`Clq33^2 + $CellContext`Clq34^2 + 
             Sqrt[(2 ($CellContext`Clq32 + $CellContext`Clq33)^2 + ((-2) \
$CellContext`Clq31 + $CellContext`Clq34)^2) (
                2 ($CellContext`Clq32 - $CellContext`Clq33)^2 + (
                  2 $CellContext`Clq31 + $CellContext`Clq34)^2)]]] <= 12 Pi, 
         Abs[$CellContext`Clq11 - 3 $CellContext`Clq31] <= 4 Pi, 
         Abs[$CellContext`Clq11 + $CellContext`Clq31] <= 4 Pi, 
         Abs[$CellContext`Clq12 - 3 $CellContext`Clq32] <= 4 Pi, 
         Abs[$CellContext`Clq12 + $CellContext`Clq32] <= 4 Pi, 
         Abs[$CellContext`Clq13 - 3 $CellContext`Clq33] <= 4 Pi, 
         Abs[$CellContext`Clq13 + $CellContext`Clq33] <= 4 Pi, 
         Abs[$CellContext`Clq14 - 3 $CellContext`Clq34] <= 4 Pi, 
         Abs[$CellContext`Clq14 + $CellContext`Clq34] <= 4 Pi, 
         Abs[$CellContext`Clq11 - $CellContext`Clq31] <= 12 Pi, 
         Abs[$CellContext`Clq11 + 3 $CellContext`Clq31] <= 12 Pi, 
         Abs[$CellContext`Clq12 - $CellContext`Clq32] <= 12 Pi, 
         Abs[$CellContext`Clq12 + 3 $CellContext`Clq32] <= 12 Pi, 
         Abs[$CellContext`Clq13 - $CellContext`Clq33] <= 12 Pi, 
         Abs[$CellContext`Clq13 + 3 $CellContext`Clq33] <= 12 Pi, 
         Abs[$CellContext`Clq14 - $CellContext`Clq34] <= 12 Pi, 
         Abs[$CellContext`Clq14 + 3 $CellContext`Clq34] <= 
         12 Pi], $CellContext`pwub["Qlu", "MFV"] = And[Sqrt[2] Sqrt[
            Abs[
            3 $CellContext`Clu1^2 + 
             2 $CellContext`Clu1 $CellContext`Clu2 $CellContext`yt^2 + \
$CellContext`Clu2^2 $CellContext`yt^4]] <= 4 Pi, Abs[$CellContext`Clu1] <= 
         4 Pi, Abs[$CellContext`Clu1 + $CellContext`Clu2 $CellContext`yt^2] <= 
         4 Pi], $CellContext`pwub["Qlu", "U2"] = And[Sqrt[6] Sqrt[
            Abs[
            8 $CellContext`Clu1^2 + 4 $CellContext`Clu2^2 + 
             4 $CellContext`Clu3^2 + 2 $CellContext`Clu4^2 - 2 
             Sqrt[(2 ($CellContext`Clu2 + $CellContext`Clu3)^2 + ((-2) \
$CellContext`Clu1 + $CellContext`Clu4)^2) (
                2 ($CellContext`Clu2 - $CellContext`Clu3)^2 + (
                  2 $CellContext`Clu1 + $CellContext`Clu4)^2)]]] <= 24 Pi, 
         Sqrt[3] Sqrt[
            Abs[
            4 $CellContext`Clu1^2 + 2 $CellContext`Clu2^2 + 
             2 $CellContext`Clu3^2 + $CellContext`Clu4^2 + 
             Sqrt[(2 ($CellContext`Clu2 + $CellContext`Clu3)^2 + ((-2) \
$CellContext`Clu1 + $CellContext`Clu4)^2) (
                2 ($CellContext`Clu2 - $CellContext`Clu3)^2 + (
                  2 $CellContext`Clu1 + $CellContext`Clu4)^2)]]] <= 12 Pi, 
         Abs[$CellContext`Clu1] <= 4 Pi, Abs[$CellContext`Clu2] <= 4 Pi, 
         Abs[$CellContext`Clu3] <= 4 Pi, Abs[$CellContext`Clu4] <= 
         4 Pi], $CellContext`pwub["Qqd", "MFV"] = 
       And[Abs[3 $CellContext`Cqd11 - 2 $CellContext`Cqd81] <= 36 Pi, 
         Abs[(-6) $CellContext`Cqd11 + $CellContext`Cqd81] <= 24 Pi, 
         Abs[3 $CellContext`Cqd11 + $CellContext`Cqd81] <= 36 Pi, 
         Abs[3 $CellContext`Cqd11 + 4 $CellContext`Cqd81] <= 12 Pi, 
         Abs[3 $CellContext`Cqd11 - 
           2 $CellContext`Cqd81 + (3 $CellContext`Cqd12 - 
             2 $CellContext`Cqd82) $CellContext`yt^2] <= 36 Pi, 
         Abs[(-6) $CellContext`Cqd11 + $CellContext`Cqd81 + ((-6) \
$CellContext`Cqd12 + $CellContext`Cqd82) $CellContext`yt^2] <= 24 Pi, 
         Abs[3 $CellContext`Cqd11 + $CellContext`Cqd81 + (
             3 $CellContext`Cqd12 + $CellContext`Cqd82) $CellContext`yt^2] <= 
         36 Pi, Abs[
          3 $CellContext`Cqd11 + 
           4 $CellContext`Cqd81 + (3 $CellContext`Cqd12 + 
             4 $CellContext`Cqd82) $CellContext`yt^2] <= 12 Pi, Sqrt[
           Abs[
           9 $CellContext`Cqd11^2 + 
            6 $CellContext`Cqd11 $CellContext`Cqd12 $CellContext`yt^2 + 
            3 $CellContext`Cqd12^2 $CellContext`yt^4 - 3 
            Sqrt[(3 $CellContext`Cqd11^2 + 
               2 $CellContext`Cqd11 $CellContext`Cqd12 $CellContext`yt^2 + \
$CellContext`Cqd12^2 $CellContext`yt^4)^2]]] <= 4 Pi, Sqrt[
           Abs[
           9 $CellContext`Cqd11^2 + 
            6 $CellContext`Cqd11 $CellContext`Cqd12 $CellContext`yt^2 + 
            3 $CellContext`Cqd12^2 $CellContext`yt^4 + 
            Sqrt[(9 $CellContext`Cqd11^2 + 
               6 $CellContext`Cqd11 $CellContext`Cqd12 $CellContext`yt^2 + 
               3 $CellContext`Cqd12^2 $CellContext`yt^4)^2]]] <= 4 Pi, Sqrt[
           Abs[
           9 $CellContext`Cqd81^2 + 
            6 $CellContext`Cqd81 $CellContext`Cqd82 $CellContext`yt^2 + 
            3 $CellContext`Cqd82^2 $CellContext`yt^4 - 3 
            Sqrt[(3 $CellContext`Cqd81^2 + 
               2 $CellContext`Cqd81 $CellContext`Cqd82 $CellContext`yt^2 + \
$CellContext`Cqd82^2 $CellContext`yt^4)^2]]] <= 24 Pi, Sqrt[
           Abs[
           9 $CellContext`Cqd81^2 + 
            6 $CellContext`Cqd81 $CellContext`Cqd82 $CellContext`yt^2 + 
            3 $CellContext`Cqd82^2 $CellContext`yt^4 + 
            Sqrt[(9 $CellContext`Cqd81^2 + 
               6 $CellContext`Cqd81 $CellContext`Cqd82 $CellContext`yt^2 + 
               3 $CellContext`Cqd82^2 $CellContext`yt^4)^2]]] <= 
         24 Pi], $CellContext`pwub["Qqd", "U2"] = And[Sqrt[
           Abs[
           4 $CellContext`Cqd11^2 + 2 $CellContext`Cqd12^2 + 
            2 $CellContext`Cqd13^2 + $CellContext`Cqd14^2 - 
            Sqrt[(2 ($CellContext`Cqd12 + $CellContext`Cqd13)^2 + ((-2) \
$CellContext`Cqd11 + $CellContext`Cqd14)^2) (
              2 ($CellContext`Cqd12 - $CellContext`Cqd13)^2 + (
                2 $CellContext`Cqd11 + $CellContext`Cqd14)^2)]]] <= 4 Pi, Sqrt[
           Abs[
           4 $CellContext`Cqd11^2 + 2 $CellContext`Cqd12^2 + 
            2 $CellContext`Cqd13^2 + $CellContext`Cqd14^2 + 
            Sqrt[(2 ($CellContext`Cqd12 + $CellContext`Cqd13)^2 + ((-2) \
$CellContext`Cqd11 + $CellContext`Cqd14)^2) (
               2 ($CellContext`Cqd12 - $CellContext`Cqd13)^2 + (
                 2 $CellContext`Cqd11 + $CellContext`Cqd14)^2)]]] <= 4 Pi, 
         Sqrt[
           Abs[
           4 $CellContext`Cqd81^2 + 2 $CellContext`Cqd82^2 + 
            2 $CellContext`Cqd83^2 + $CellContext`Cqd84^2 - 
            Sqrt[(2 ($CellContext`Cqd82 + $CellContext`Cqd83)^2 + ((-2) \
$CellContext`Cqd81 + $CellContext`Cqd84)^2) (
              2 ($CellContext`Cqd82 - $CellContext`Cqd83)^2 + (
                2 $CellContext`Cqd81 + $CellContext`Cqd84)^2)]]] <= 24 Pi, 
         Sqrt[
           Abs[
           4 $CellContext`Cqd81^2 + 2 $CellContext`Cqd82^2 + 
            2 $CellContext`Cqd83^2 + $CellContext`Cqd84^2 + 
            Sqrt[(2 ($CellContext`Cqd82 + $CellContext`Cqd83)^2 + ((-2) \
$CellContext`Cqd81 + $CellContext`Cqd84)^2) (
               2 ($CellContext`Cqd82 - $CellContext`Cqd83)^2 + (
                 2 $CellContext`Cqd81 + $CellContext`Cqd84)^2)]]] <= 24 Pi, 
         Abs[3 $CellContext`Cqd11 - 2 $CellContext`Cqd81] <= 36 Pi, 
         Abs[3 $CellContext`Cqd11 + $CellContext`Cqd81] <= 36 Pi, 
         Abs[3 $CellContext`Cqd12 - 2 $CellContext`Cqd82] <= 36 Pi, 
         Abs[3 $CellContext`Cqd12 + $CellContext`Cqd82] <= 36 Pi, 
         Abs[3 $CellContext`Cqd13 - 2 $CellContext`Cqd83] <= 36 Pi, 
         Abs[3 $CellContext`Cqd13 + $CellContext`Cqd83] <= 36 Pi, 
         Abs[3 $CellContext`Cqd14 - 2 $CellContext`Cqd84] <= 36 Pi, 
         Abs[3 $CellContext`Cqd14 + $CellContext`Cqd84] <= 36 Pi, 
         Abs[(-6) $CellContext`Cqd11 + $CellContext`Cqd81] <= 24 Pi, 
         Abs[3 $CellContext`Cqd11 + 4 $CellContext`Cqd81] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqd12 + $CellContext`Cqd82] <= 24 Pi, 
         Abs[3 $CellContext`Cqd12 + 4 $CellContext`Cqd82] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqd13 + $CellContext`Cqd83] <= 24 Pi, 
         Abs[3 $CellContext`Cqd13 + 4 $CellContext`Cqd83] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqd14 + $CellContext`Cqd84] <= 24 Pi, 
         Abs[3 $CellContext`Cqd14 + 4 $CellContext`Cqd84] <= 
         12 Pi], $CellContext`pwub["Qqe", "MFV"] = And[Sqrt[2] Sqrt[
            Abs[
            3 $CellContext`Cqe1^2 + 
             2 $CellContext`Cqe1 $CellContext`Cqe2 $CellContext`yt^2 + \
$CellContext`Cqe2^2 $CellContext`yt^4]] <= 4 Pi, Abs[$CellContext`Cqe1] <= 
         4 Pi, Abs[$CellContext`Cqe1 + $CellContext`Cqe2 $CellContext`yt^2] <= 
         4 Pi], $CellContext`pwub["Qqe", "U2"] = And[Sqrt[3] Sqrt[
            Abs[
            4 $CellContext`Cqe1^2 + 2 $CellContext`Cqe2^2 + 
             2 $CellContext`Cqe3^2 + $CellContext`Cqe4^2 - 
             Sqrt[(2 ($CellContext`Cqe2 + $CellContext`Cqe3)^2 + ((-2) \
$CellContext`Cqe1 + $CellContext`Cqe4)^2) (
               2 ($CellContext`Cqe2 - $CellContext`Cqe3)^2 + (
                 2 $CellContext`Cqe1 + $CellContext`Cqe4)^2)]]] <= 12 Pi, 
         Sqrt[3] Sqrt[
            Abs[
            4 $CellContext`Cqe1^2 + 2 $CellContext`Cqe2^2 + 
             2 $CellContext`Cqe3^2 + $CellContext`Cqe4^2 + 
             Sqrt[(2 ($CellContext`Cqe2 + $CellContext`Cqe3)^2 + ((-2) \
$CellContext`Cqe1 + $CellContext`Cqe4)^2) (
                2 ($CellContext`Cqe2 - $CellContext`Cqe3)^2 + (
                  2 $CellContext`Cqe1 + $CellContext`Cqe4)^2)]]] <= 12 Pi, 
         Abs[$CellContext`Cqe1] <= 4 Pi, Abs[$CellContext`Cqe2] <= 4 Pi, 
         Abs[$CellContext`Cqe3] <= 4 Pi, Abs[$CellContext`Cqe4] <= 
         4 Pi], $CellContext`pwub["Qqq", "MFV"] = 
       And[Abs[$CellContext`Cqq11 - $CellContext`Cqq31] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq31] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq12 - $CellContext`Cqq31 - \
$CellContext`Cqq32] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32] <= 2 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 2 $CellContext`Cqq32] <= 
         2 Pi, Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + \
($CellContext`Cqq13 - $CellContext`Cqq33) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq31 + ($CellContext`Cqq13 + \
$CellContext`Cqq33) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq12 - $CellContext`Cqq31 - \
$CellContext`Cqq32 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 - $CellContext`Cqq33 - \
$CellContext`Cqq34) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 
           2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
             2 $CellContext`Cqq34) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + 3 $CellContext`Cqq31] <= 6 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 6 $CellContext`Cqq32] <= 
         6 Pi, Abs[$CellContext`Cqq11 + 
           3 $CellContext`Cqq31 + ($CellContext`Cqq13 + 
             3 $CellContext`Cqq33) $CellContext`yt^2] <= 6 Pi, 
         Abs[$CellContext`Cqq11 + 6 $CellContext`Cqq12 + 
           3 $CellContext`Cqq31] <= 6 Pi, 
         Abs[$CellContext`Cqq11 + 6 $CellContext`Cqq12 + 
           3 $CellContext`Cqq31 + ($CellContext`Cqq13 + 6 $CellContext`Cqq14 + 
             3 $CellContext`Cqq33) $CellContext`yt^2] <= 6 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 
           6 ($CellContext`Cqq32 + $CellContext`Cqq34) + ($CellContext`Cqq13 - \
$CellContext`Cqq33) $CellContext`yt^2] <= 6 Pi, 
         Abs[2 $CellContext`Cqq11 + 3 $CellContext`Cqq12 - 
           3 $CellContext`Cqq32 - 2 ($CellContext`Cqq31 + $CellContext`Cqq34) + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 - $CellContext`Cqq33) \
$CellContext`yt^2 + 
           Sqrt[9 ($CellContext`Cqq12 - $CellContext`Cqq32)^2 + 
             12 (-$CellContext`Cqq12 + $CellContext`Cqq32) $CellContext`Cqq34 + 
             12 $CellContext`Cqq34^2 - 
             4 (($CellContext`Cqq12 - $CellContext`Cqq32) ($CellContext`Cqq13 - 
                3 $CellContext`Cqq14 - $CellContext`Cqq33) + 
              2 ($CellContext`Cqq13 + 
                3 $CellContext`Cqq14 - $CellContext`Cqq33) \
$CellContext`Cqq34) $CellContext`yt^2 + 
             4 ($CellContext`Cqq13^2 + 
               2 $CellContext`Cqq13 $CellContext`Cqq14 + 
               3 $CellContext`Cqq14^2 - 
               2 ($CellContext`Cqq13 + $CellContext`Cqq14) $CellContext`Cqq33 + \
$CellContext`Cqq33^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[(-2) $CellContext`Cqq11 - 3 $CellContext`Cqq12 + 
           3 $CellContext`Cqq32 + 
           2 ($CellContext`Cqq31 + $CellContext`Cqq34 - ($CellContext`Cqq13 + \
$CellContext`Cqq14 - $CellContext`Cqq33) $CellContext`yt^2) + 
           Sqrt[9 ($CellContext`Cqq12 - $CellContext`Cqq32)^2 + 
             12 (-$CellContext`Cqq12 + $CellContext`Cqq32) $CellContext`Cqq34 + 
             12 $CellContext`Cqq34^2 - 
             4 (($CellContext`Cqq12 - $CellContext`Cqq32) ($CellContext`Cqq13 - 
                3 $CellContext`Cqq14 - $CellContext`Cqq33) + 
              2 ($CellContext`Cqq13 + 
                3 $CellContext`Cqq14 - $CellContext`Cqq33) \
$CellContext`Cqq34) $CellContext`yt^2 + 
             4 ($CellContext`Cqq13^2 + 
               2 $CellContext`Cqq13 $CellContext`Cqq14 + 
               3 $CellContext`Cqq14^2 - 
               2 ($CellContext`Cqq13 + $CellContext`Cqq14) $CellContext`Cqq33 + \
$CellContext`Cqq33^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[2 $CellContext`Cqq11 + 3 $CellContext`Cqq12 + 
           6 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 6 $CellContext`Cqq34 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + 
             3 $CellContext`Cqq33) $CellContext`yt^2 + 
           Sqrt[9 (($CellContext`Cqq12 + 3 $CellContext`Cqq32)^2 + 
               4 ($CellContext`Cqq12 + 
                 3 $CellContext`Cqq32) $CellContext`Cqq34 + 
               12 $CellContext`Cqq34^2) - 
             4 (($CellContext`Cqq12 + 
                3 $CellContext`Cqq32) ($CellContext`Cqq13 - 
                3 $CellContext`Cqq14 + 3 $CellContext`Cqq33) - 
              6 ($CellContext`Cqq13 + 
               3 ($CellContext`Cqq14 + $CellContext`Cqq33)) \
$CellContext`Cqq34) $CellContext`yt^2 + 
             4 ($CellContext`Cqq13^2 + 
               2 $CellContext`Cqq13 $CellContext`Cqq14 + 
               3 $CellContext`Cqq14^2 + 
               6 ($CellContext`Cqq13 + $CellContext`Cqq14) $CellContext`Cqq33 + 
               9 $CellContext`Cqq33^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[2 $CellContext`Cqq11 + 3 $CellContext`Cqq12 + 
           6 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 6 $CellContext`Cqq34 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + 
             3 $CellContext`Cqq33) $CellContext`yt^2 - Sqrt[
           9 (($CellContext`Cqq12 + 3 $CellContext`Cqq32)^2 + 
              4 ($CellContext`Cqq12 + 
                3 $CellContext`Cqq32) $CellContext`Cqq34 + 
              12 $CellContext`Cqq34^2) - 
            4 (($CellContext`Cqq12 + 
               3 $CellContext`Cqq32) ($CellContext`Cqq13 - 
               3 $CellContext`Cqq14 + 3 $CellContext`Cqq33) - 
             6 ($CellContext`Cqq13 + 
              3 ($CellContext`Cqq14 + $CellContext`Cqq33)) \
$CellContext`Cqq34) $CellContext`yt^2 + 
            4 ($CellContext`Cqq13^2 + 2 $CellContext`Cqq13 $CellContext`Cqq14 + 
              3 $CellContext`Cqq14^2 + 
              6 ($CellContext`Cqq13 + $CellContext`Cqq14) $CellContext`Cqq33 + 
              9 $CellContext`Cqq33^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[2 $CellContext`Cqq11 + 3 $CellContext`Cqq12 + 
           16 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 
           10 $CellContext`Cqq34 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + 
             5 $CellContext`Cqq33) $CellContext`yt^2 + 
           Sqrt[9 (($CellContext`Cqq12 + 
                 6 $CellContext`Cqq31 - $CellContext`Cqq32)^2 - 
               4 ($CellContext`Cqq12 + 
                6 $CellContext`Cqq31 - $CellContext`Cqq32) $CellContext`Cqq34 + 
               12 $CellContext`Cqq34^2) + 
             4 (-(($CellContext`Cqq12 + 
                  6 $CellContext`Cqq31 - $CellContext`Cqq32) \
($CellContext`Cqq13 - 3 $CellContext`Cqq14 - 19 $CellContext`Cqq33)) + 
               2 (5 $CellContext`Cqq13 + 3 $CellContext`Cqq14 + 
                 13 $CellContext`Cqq33) $CellContext`Cqq34) $CellContext`yt^2 + 
             4 ($CellContext`Cqq13^2 + 3 $CellContext`Cqq14^2 + 
               34 $CellContext`Cqq14 $CellContext`Cqq33 + 
               97 $CellContext`Cqq33^2 + 
               2 $CellContext`Cqq13 ($CellContext`Cqq14 + 
                 5 $CellContext`Cqq33)) $CellContext`yt^4]] <= 12 Pi, 
         Abs[20 $CellContext`Cqq11 + 15 $CellContext`Cqq12 + 
           6 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 6 $CellContext`Cqq34 + 
           2 (7 ($CellContext`Cqq13 + $CellContext`Cqq14) + 
             3 $CellContext`Cqq33) $CellContext`yt^2 + 
           Sqrt[9 ((6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                 3 $CellContext`Cqq32)^2 + 
               4 (6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                 3 $CellContext`Cqq32) $CellContext`Cqq34 + 
               12 $CellContext`Cqq34^2) + 
             4 ((6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                 3 $CellContext`Cqq32) (17 $CellContext`Cqq13 - 
                 3 ($CellContext`Cqq14 + $CellContext`Cqq33)) + 
               6 (19 $CellContext`Cqq13 + 9 $CellContext`Cqq14 + 
                 3 $CellContext`Cqq33) $CellContext`Cqq34) $CellContext`yt^2 + 
             4 (121 $CellContext`Cqq13^2 + 
               122 $CellContext`Cqq13 $CellContext`Cqq14 + 
               51 $CellContext`Cqq14^2 + 
               42 ($CellContext`Cqq13 + $CellContext`Cqq14) \
$CellContext`Cqq33 + 9 $CellContext`Cqq33^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[2 $CellContext`Cqq11 + 3 $CellContext`Cqq12 + 
           16 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 
           10 $CellContext`Cqq34 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + 
             5 $CellContext`Cqq33) $CellContext`yt^2 - Sqrt[
           9 (($CellContext`Cqq12 + 
                6 $CellContext`Cqq31 - $CellContext`Cqq32)^2 - 
              4 ($CellContext`Cqq12 + 
               6 $CellContext`Cqq31 - $CellContext`Cqq32) $CellContext`Cqq34 + 
              12 $CellContext`Cqq34^2) + 
            4 (-(($CellContext`Cqq12 + 
                 6 $CellContext`Cqq31 - $CellContext`Cqq32) \
($CellContext`Cqq13 - 3 $CellContext`Cqq14 - 19 $CellContext`Cqq33)) + 
              2 (5 $CellContext`Cqq13 + 3 $CellContext`Cqq14 + 
                13 $CellContext`Cqq33) $CellContext`Cqq34) $CellContext`yt^2 + 
            4 ($CellContext`Cqq13^2 + 3 $CellContext`Cqq14^2 + 
              34 $CellContext`Cqq14 $CellContext`Cqq33 + 
              97 $CellContext`Cqq33^2 + 
              2 $CellContext`Cqq13 ($CellContext`Cqq14 + 
                5 $CellContext`Cqq33)) $CellContext`yt^4]] <= 12 Pi, 
         Abs[20 $CellContext`Cqq11 + 15 $CellContext`Cqq12 + 
           6 $CellContext`Cqq31 + 9 $CellContext`Cqq32 + 6 $CellContext`Cqq34 + 
           2 (7 ($CellContext`Cqq13 + $CellContext`Cqq14) + 
             3 $CellContext`Cqq33) $CellContext`yt^2 - Sqrt[
           9 ((6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                3 $CellContext`Cqq32)^2 + 
              4 (6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                3 $CellContext`Cqq32) $CellContext`Cqq34 + 
              12 $CellContext`Cqq34^2) + 
            4 ((6 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                3 $CellContext`Cqq32) (17 $CellContext`Cqq13 - 
                3 ($CellContext`Cqq14 + $CellContext`Cqq33)) + 
              6 (19 $CellContext`Cqq13 + 9 $CellContext`Cqq14 + 
                3 $CellContext`Cqq33) $CellContext`Cqq34) $CellContext`yt^2 + 
            4 (121 $CellContext`Cqq13^2 + 
              122 $CellContext`Cqq13 $CellContext`Cqq14 + 
              51 $CellContext`Cqq14^2 + 
              42 ($CellContext`Cqq13 + $CellContext`Cqq14) $CellContext`Cqq33 + 
              9 $CellContext`Cqq33^2) $CellContext`yt^4]] <= 
         12 Pi], $CellContext`pwub["Qqq", "U2"] = 
       And[Abs[$CellContext`Cqq11 - $CellContext`Cqq31] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq31] <= 2 Pi, 
         Abs[$CellContext`Cqq12 - $CellContext`Cqq32] <= 2 Pi, 
         Abs[$CellContext`Cqq12 + $CellContext`Cqq32] <= 2 Pi, 
         Abs[$CellContext`Cqq13 - $CellContext`Cqq33] <= 2 Pi, 
         Abs[$CellContext`Cqq13 + $CellContext`Cqq33] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq14 - $CellContext`Cqq31 - \
$CellContext`Cqq34] <= 2 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34] <= 2 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 2 $CellContext`Cqq34] <= 
         2 Pi, Abs[$CellContext`Cqq12 + $CellContext`Cqq15 + \
$CellContext`Cqq32 + $CellContext`Cqq35] <= 2 Pi, 
         Abs[$CellContext`Cqq12 - $CellContext`Cqq32 + 2 $CellContext`Cqq35] <= 
         2 Pi, Abs[$CellContext`Cqq11 + 3 $CellContext`Cqq31] <= 6 Pi, 
         Abs[$CellContext`Cqq12 + 3 $CellContext`Cqq32] <= 6 Pi, 
         Abs[$CellContext`Cqq11 - $CellContext`Cqq31 + 6 $CellContext`Cqq34] <= 
         6 Pi, Abs[$CellContext`Cqq12 - $CellContext`Cqq32 + 
           6 $CellContext`Cqq35] <= 6 Pi, 
         Abs[$CellContext`Cqq11 + 6 $CellContext`Cqq14 + 
           3 $CellContext`Cqq31] <= 6 Pi, 
         Abs[$CellContext`Cqq12 + 6 $CellContext`Cqq15 + 
           3 $CellContext`Cqq32] <= 6 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq13 + 
           2 $CellContext`Cqq14 - $CellContext`Cqq31 - $CellContext`Cqq33 - 
           2 $CellContext`Cqq34 + 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
               2 $CellContext`Cqq14 - $CellContext`Cqq31 + $CellContext`Cqq33 - 
               2 $CellContext`Cqq34)^2 + 
             8 ($CellContext`Cqq15 - $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq13 + 2 $CellContext`Cqq14 + 
           3 ($CellContext`Cqq31 + $CellContext`Cqq33 + 2 $CellContext`Cqq34) + 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
               2 $CellContext`Cqq14 + 3 $CellContext`Cqq31 - 
               3 $CellContext`Cqq33 + 6 $CellContext`Cqq34)^2 + 
             8 ($CellContext`Cqq15 + 3 $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[-$CellContext`Cqq11 - $CellContext`Cqq13 - 
           2 $CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq33 + 
           2 $CellContext`Cqq34 + 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
               2 $CellContext`Cqq14 - $CellContext`Cqq31 + $CellContext`Cqq33 - 
               2 $CellContext`Cqq34)^2 + 
             8 ($CellContext`Cqq15 - $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq13 + 2 $CellContext`Cqq14 + 
           3 ($CellContext`Cqq31 + $CellContext`Cqq33 + 2 $CellContext`Cqq34) - 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
              2 $CellContext`Cqq14 + 3 $CellContext`Cqq31 - 
              3 $CellContext`Cqq33 + 6 $CellContext`Cqq34)^2 + 
            8 ($CellContext`Cqq15 + 3 $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq13 + 2 $CellContext`Cqq14 + 
           11 $CellContext`Cqq31 + 5 $CellContext`Cqq33 + 
           4 $CellContext`Cqq34 + 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
               2 $CellContext`Cqq14 + 11 $CellContext`Cqq31 - 
               5 $CellContext`Cqq33 + 4 $CellContext`Cqq34)^2 + 
             8 ($CellContext`Cqq15 + 
                6 $CellContext`Cqq32 - $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[$CellContext`Cqq11 + $CellContext`Cqq13 + 2 $CellContext`Cqq14 + 
           11 $CellContext`Cqq31 + 5 $CellContext`Cqq33 + 
           4 $CellContext`Cqq34 - 
           Sqrt[($CellContext`Cqq11 - $CellContext`Cqq13 + 
              2 $CellContext`Cqq14 + 11 $CellContext`Cqq31 - 
              5 $CellContext`Cqq33 + 4 $CellContext`Cqq34)^2 + 
            8 ($CellContext`Cqq15 + 
               6 $CellContext`Cqq32 - $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[13 $CellContext`Cqq11 + 7 $CellContext`Cqq13 + 
           8 $CellContext`Cqq14 + 
           3 ($CellContext`Cqq31 + $CellContext`Cqq33 + 2 $CellContext`Cqq34) + 
           Sqrt[(13 $CellContext`Cqq11 - 7 $CellContext`Cqq13 + 
               8 $CellContext`Cqq14 + 3 $CellContext`Cqq31 - 
               3 $CellContext`Cqq33 + 6 $CellContext`Cqq34)^2 + 
             8 (6 $CellContext`Cqq12 + $CellContext`Cqq15 + 
                3 $CellContext`Cqq35)^2]] <= 12 Pi, 
         Abs[13 $CellContext`Cqq11 + 7 $CellContext`Cqq13 + 
           8 $CellContext`Cqq14 + 
           3 ($CellContext`Cqq31 + $CellContext`Cqq33 + 2 $CellContext`Cqq34) - 
           Sqrt[(13 $CellContext`Cqq11 - 7 $CellContext`Cqq13 + 
              8 $CellContext`Cqq14 + 3 $CellContext`Cqq31 - 
              3 $CellContext`Cqq33 + 6 $CellContext`Cqq34)^2 + 
            8 (6 $CellContext`Cqq12 + $CellContext`Cqq15 + 
               3 $CellContext`Cqq35)^2]] <= 12 Pi], $CellContext`pwub[
        "Qqu", "MFV"] = And[Sqrt[
           Abs[
           9 $CellContext`Cqu11^2 + 
            2 $CellContext`Cqu11 (
              3 ($CellContext`Cqu12 + $CellContext`Cqu13) + \
$CellContext`Cqu14) $CellContext`yt^2 + (3 $CellContext`Cqu12^2 + 
              3 $CellContext`Cqu13^2 + 
              2 $CellContext`Cqu13 $CellContext`Cqu14 + $CellContext`Cqu14^2 + 
              2 $CellContext`Cqu12 ($CellContext`Cqu13 + $CellContext`Cqu14)) \
$CellContext`yt^4 - 
            Sqrt[(-16) $CellContext`yt^4 ($CellContext`Cqu11 \
$CellContext`Cqu14 - $CellContext`Cqu12 $CellContext`Cqu13 \
$CellContext`yt^2)^2 + (9 $CellContext`Cqu11^2 + 
               2 $CellContext`Cqu11 (
                 3 ($CellContext`Cqu12 + $CellContext`Cqu13) + \
$CellContext`Cqu14) $CellContext`yt^2 + (3 $CellContext`Cqu12^2 + 
                 2 $CellContext`Cqu12 $CellContext`Cqu13 + 
                 3 $CellContext`Cqu13^2 + 
                 2 ($CellContext`Cqu12 + $CellContext`Cqu13) \
$CellContext`Cqu14 + $CellContext`Cqu14^2) $CellContext`yt^4)^2]]] <= 4 Pi, 
         Sqrt[
           Abs[
           9 $CellContext`Cqu11^2 + 
            2 $CellContext`Cqu11 (
              3 ($CellContext`Cqu12 + $CellContext`Cqu13) + \
$CellContext`Cqu14) $CellContext`yt^2 + (3 $CellContext`Cqu12^2 + 
              3 $CellContext`Cqu13^2 + 
              2 $CellContext`Cqu13 $CellContext`Cqu14 + $CellContext`Cqu14^2 + 
              2 $CellContext`Cqu12 ($CellContext`Cqu13 + $CellContext`Cqu14)) \
$CellContext`yt^4 + 
            Sqrt[(-16) $CellContext`yt^4 ($CellContext`Cqu11 \
$CellContext`Cqu14 - $CellContext`Cqu12 $CellContext`Cqu13 \
$CellContext`yt^2)^2 + (9 $CellContext`Cqu11^2 + 
                2 $CellContext`Cqu11 (
                  3 ($CellContext`Cqu12 + $CellContext`Cqu13) + \
$CellContext`Cqu14) $CellContext`yt^2 + (3 $CellContext`Cqu12^2 + 
                  2 $CellContext`Cqu12 $CellContext`Cqu13 + 
                  3 $CellContext`Cqu13^2 + 
                  2 ($CellContext`Cqu12 + $CellContext`Cqu13) \
$CellContext`Cqu14 + $CellContext`Cqu14^2) $CellContext`yt^4)^2]]] <= 4 Pi, 
         Sqrt[
           Abs[
           9 $CellContext`Cqu81^2 + 
            2 $CellContext`Cqu81 (
              3 ($CellContext`Cqu82 + $CellContext`Cqu83) + \
$CellContext`Cqu84) $CellContext`yt^2 + (3 $CellContext`Cqu82^2 + 
              3 $CellContext`Cqu83^2 + 
              2 $CellContext`Cqu83 $CellContext`Cqu84 + $CellContext`Cqu84^2 + 
              2 $CellContext`Cqu82 ($CellContext`Cqu83 + $CellContext`Cqu84)) \
$CellContext`yt^4 - 
            Sqrt[(-16) $CellContext`yt^4 ($CellContext`Cqu81 \
$CellContext`Cqu84 - $CellContext`Cqu82 $CellContext`Cqu83 \
$CellContext`yt^2)^2 + (9 $CellContext`Cqu81^2 + 
               2 $CellContext`Cqu81 (
                 3 ($CellContext`Cqu82 + $CellContext`Cqu83) + \
$CellContext`Cqu84) $CellContext`yt^2 + (3 $CellContext`Cqu82^2 + 
                 2 $CellContext`Cqu82 $CellContext`Cqu83 + 
                 3 $CellContext`Cqu83^2 + 
                 2 ($CellContext`Cqu82 + $CellContext`Cqu83) \
$CellContext`Cqu84 + $CellContext`Cqu84^2) $CellContext`yt^4)^2]]] <= 24 Pi, 
         Sqrt[
           Abs[
           9 $CellContext`Cqu81^2 + 
            2 $CellContext`Cqu81 (
              3 ($CellContext`Cqu82 + $CellContext`Cqu83) + \
$CellContext`Cqu84) $CellContext`yt^2 + (3 $CellContext`Cqu82^2 + 
              3 $CellContext`Cqu83^2 + 
              2 $CellContext`Cqu83 $CellContext`Cqu84 + $CellContext`Cqu84^2 + 
              2 $CellContext`Cqu82 ($CellContext`Cqu83 + $CellContext`Cqu84)) \
$CellContext`yt^4 + 
            Sqrt[(-16) $CellContext`yt^4 ($CellContext`Cqu81 \
$CellContext`Cqu84 - $CellContext`Cqu82 $CellContext`Cqu83 \
$CellContext`yt^2)^2 + (9 $CellContext`Cqu81^2 + 
                2 $CellContext`Cqu81 (
                  3 ($CellContext`Cqu82 + $CellContext`Cqu83) + \
$CellContext`Cqu84) $CellContext`yt^2 + (3 $CellContext`Cqu82^2 + 
                  2 $CellContext`Cqu82 $CellContext`Cqu83 + 
                  3 $CellContext`Cqu83^2 + 
                  2 ($CellContext`Cqu82 + $CellContext`Cqu83) \
$CellContext`Cqu84 + $CellContext`Cqu84^2) $CellContext`yt^4)^2]]] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 - 2 $CellContext`Cqu81] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 + $CellContext`Cqu81] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 - 
           2 $CellContext`Cqu81 + (3 $CellContext`Cqu12 - 
             2 $CellContext`Cqu82) $CellContext`yt^2] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
             3 $CellContext`Cqu12 + $CellContext`Cqu82) $CellContext`yt^2] <= 
         36 Pi, Abs[
          3 $CellContext`Cqu11 - 
           2 $CellContext`Cqu81 + (3 $CellContext`Cqu13 - 
             2 $CellContext`Cqu83) $CellContext`yt^2] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
             3 $CellContext`Cqu13 + $CellContext`Cqu83) $CellContext`yt^2] <= 
         36 Pi, Abs[
          3 $CellContext`Cqu11 - 
           2 $CellContext`Cqu81 + (3 $CellContext`Cqu12 + 
             3 $CellContext`Cqu13 + 3 $CellContext`Cqu14 - 
             2 ($CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84)) $CellContext`yt^2] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
             3 $CellContext`Cqu12 + 3 $CellContext`Cqu13 + 
             3 $CellContext`Cqu14 + $CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84) $CellContext`yt^2] <= 36 Pi, 
         Abs[(-6) $CellContext`Cqu11 + $CellContext`Cqu81] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 + 4 $CellContext`Cqu81] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu11 + $CellContext`Cqu81 + ((-6) \
$CellContext`Cqu12 + $CellContext`Cqu82) $CellContext`yt^2] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 + 
           4 $CellContext`Cqu81 + (3 $CellContext`Cqu12 + 
             4 $CellContext`Cqu82) $CellContext`yt^2] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu11 + $CellContext`Cqu81 + ((-6) \
$CellContext`Cqu13 + $CellContext`Cqu83) $CellContext`yt^2] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 + 
           4 $CellContext`Cqu81 + (3 $CellContext`Cqu13 + 
             4 $CellContext`Cqu83) $CellContext`yt^2] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu11 + $CellContext`Cqu81 + ((-6) \
$CellContext`Cqu12 - 6 $CellContext`Cqu13 - 
             6 $CellContext`Cqu14 + $CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84) $CellContext`yt^2] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 + 
           4 $CellContext`Cqu81 + (3 $CellContext`Cqu12 + 
             3 $CellContext`Cqu13 + 3 $CellContext`Cqu14 + 
             4 ($CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84)) $CellContext`yt^2] <= 12 Pi], $CellContext`pwub[
        "Qqu", "U2"] = And[Sqrt[
           Abs[
           4 $CellContext`Cqu11^2 + 2 $CellContext`Cqu12^2 + 
            2 $CellContext`Cqu13^2 + $CellContext`Cqu14^2 - 
            Sqrt[(2 ($CellContext`Cqu12 + $CellContext`Cqu13)^2 + ((-2) \
$CellContext`Cqu11 + $CellContext`Cqu14)^2) (
              2 ($CellContext`Cqu12 - $CellContext`Cqu13)^2 + (
                2 $CellContext`Cqu11 + $CellContext`Cqu14)^2)]]] <= 4 Pi, Sqrt[
           Abs[
           4 $CellContext`Cqu11^2 + 2 $CellContext`Cqu12^2 + 
            2 $CellContext`Cqu13^2 + $CellContext`Cqu14^2 + 
            Sqrt[(2 ($CellContext`Cqu12 + $CellContext`Cqu13)^2 + ((-2) \
$CellContext`Cqu11 + $CellContext`Cqu14)^2) (
               2 ($CellContext`Cqu12 - $CellContext`Cqu13)^2 + (
                 2 $CellContext`Cqu11 + $CellContext`Cqu14)^2)]]] <= 4 Pi, 
         Sqrt[
           Abs[
           4 $CellContext`Cqu81^2 + 2 $CellContext`Cqu82^2 + 
            2 $CellContext`Cqu83^2 + $CellContext`Cqu84^2 - 
            Sqrt[(2 ($CellContext`Cqu82 + $CellContext`Cqu83)^2 + ((-2) \
$CellContext`Cqu81 + $CellContext`Cqu84)^2) (
              2 ($CellContext`Cqu82 - $CellContext`Cqu83)^2 + (
                2 $CellContext`Cqu81 + $CellContext`Cqu84)^2)]]] <= 24 Pi, 
         Sqrt[
           Abs[
           4 $CellContext`Cqu81^2 + 2 $CellContext`Cqu82^2 + 
            2 $CellContext`Cqu83^2 + $CellContext`Cqu84^2 + 
            Sqrt[(2 ($CellContext`Cqu82 + $CellContext`Cqu83)^2 + ((-2) \
$CellContext`Cqu81 + $CellContext`Cqu84)^2) (
               2 ($CellContext`Cqu82 - $CellContext`Cqu83)^2 + (
                 2 $CellContext`Cqu81 + $CellContext`Cqu84)^2)]]] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 - 2 $CellContext`Cqu81] <= 36 Pi, 
         Abs[3 $CellContext`Cqu11 + $CellContext`Cqu81] <= 36 Pi, 
         Abs[3 $CellContext`Cqu12 - 2 $CellContext`Cqu82] <= 36 Pi, 
         Abs[3 $CellContext`Cqu12 + $CellContext`Cqu82] <= 36 Pi, 
         Abs[3 $CellContext`Cqu13 - 2 $CellContext`Cqu83] <= 36 Pi, 
         Abs[3 $CellContext`Cqu13 + $CellContext`Cqu83] <= 36 Pi, 
         Abs[3 $CellContext`Cqu14 - 2 $CellContext`Cqu84] <= 36 Pi, 
         Abs[3 $CellContext`Cqu14 + $CellContext`Cqu84] <= 36 Pi, 
         Abs[(-6) $CellContext`Cqu11 + $CellContext`Cqu81] <= 24 Pi, 
         Abs[3 $CellContext`Cqu11 + 4 $CellContext`Cqu81] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu12 + $CellContext`Cqu82] <= 24 Pi, 
         Abs[3 $CellContext`Cqu12 + 4 $CellContext`Cqu82] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu13 + $CellContext`Cqu83] <= 24 Pi, 
         Abs[3 $CellContext`Cqu13 + 4 $CellContext`Cqu83] <= 12 Pi, 
         Abs[(-6) $CellContext`Cqu14 + $CellContext`Cqu84] <= 24 Pi, 
         Abs[3 $CellContext`Cqu14 + 4 $CellContext`Cqu84] <= 
         12 Pi], $CellContext`pwub["Qud", "MFV"] = And[Sqrt[3] Sqrt[
            Abs[
            3 $CellContext`Cud11^2 + 
             2 $CellContext`Cud11 $CellContext`Cud12 $CellContext`yt^2 + \
$CellContext`Cud12^2 $CellContext`yt^4]] <= 4 Pi, Sqrt[3] Sqrt[
            Abs[
            3 $CellContext`Cud81^2 + 
             2 $CellContext`Cud81 $CellContext`Cud82 $CellContext`yt^2 + \
$CellContext`Cud82^2 $CellContext`yt^4]] <= 24 Pi, 
         Abs[3 $CellContext`Cud11 - 2 $CellContext`Cud81] <= 12 Pi, 
         Abs[3 $CellContext`Cud11 + $CellContext`Cud81] <= 12 Pi, 
         Abs[
          3 $CellContext`Cud11 - 
           2 $CellContext`Cud81 + (3 $CellContext`Cud12 - 
             2 $CellContext`Cud82) $CellContext`yt^2] <= 12 Pi, 
         Abs[3 $CellContext`Cud11 + $CellContext`Cud81 + (
             3 $CellContext`Cud12 + $CellContext`Cud82) $CellContext`yt^2] <= 
         12 Pi, Abs[(-6) $CellContext`Cud11 + $CellContext`Cud81] <= 72 Pi, 
         Abs[3 $CellContext`Cud11 + 4 $CellContext`Cud81] <= 36 Pi, 
         Abs[(-6) $CellContext`Cud11 + $CellContext`Cud81 + ((-6) \
$CellContext`Cud12 + $CellContext`Cud82) $CellContext`yt^2] <= 72 Pi, 
         Abs[3 $CellContext`Cud11 + 
           4 $CellContext`Cud81 + (3 $CellContext`Cud12 + 
             4 $CellContext`Cud82) $CellContext`yt^2] <= 
         36 Pi], $CellContext`pwub["Qud", "U2"] = And[Sqrt[2] Sqrt[
            Abs[
            4 $CellContext`Cud11^2 + 2 $CellContext`Cud12^2 + 
             2 $CellContext`Cud13^2 + $CellContext`Cud14^2 - 
             Sqrt[(2 ($CellContext`Cud12 + $CellContext`Cud13)^2 + ((-2) \
$CellContext`Cud11 + $CellContext`Cud14)^2) (
               2 ($CellContext`Cud12 - $CellContext`Cud13)^2 + (
                 2 $CellContext`Cud11 + $CellContext`Cud14)^2)]]] <= 8 Pi, 
         Sqrt[2] Sqrt[
            Abs[
            4 $CellContext`Cud11^2 + 2 $CellContext`Cud12^2 + 
             2 $CellContext`Cud13^2 + $CellContext`Cud14^2 + 
             Sqrt[(2 ($CellContext`Cud12 + $CellContext`Cud13)^2 + ((-2) \
$CellContext`Cud11 + $CellContext`Cud14)^2) (
                2 ($CellContext`Cud12 - $CellContext`Cud13)^2 + (
                  2 $CellContext`Cud11 + $CellContext`Cud14)^2)]]] <= 8 Pi, 
         Sqrt[2] Sqrt[
            Abs[
            4 $CellContext`Cud81^2 + 2 $CellContext`Cud82^2 + 
             2 $CellContext`Cud83^2 + $CellContext`Cud84^2 - 
             Sqrt[(2 ($CellContext`Cud82 + $CellContext`Cud83)^2 + ((-2) \
$CellContext`Cud81 + $CellContext`Cud84)^2) (
               2 ($CellContext`Cud82 - $CellContext`Cud83)^2 + (
                 2 $CellContext`Cud81 + $CellContext`Cud84)^2)]]] <= 48 Pi, 
         Sqrt[2] Sqrt[
            Abs[
            4 $CellContext`Cud81^2 + 2 $CellContext`Cud82^2 + 
             2 $CellContext`Cud83^2 + $CellContext`Cud84^2 + 
             Sqrt[(2 ($CellContext`Cud82 + $CellContext`Cud83)^2 + ((-2) \
$CellContext`Cud81 + $CellContext`Cud84)^2) (
                2 ($CellContext`Cud82 - $CellContext`Cud83)^2 + (
                  2 $CellContext`Cud81 + $CellContext`Cud84)^2)]]] <= 48 Pi, 
         Abs[3 $CellContext`Cud11 - 2 $CellContext`Cud81] <= 12 Pi, 
         Abs[3 $CellContext`Cud11 + $CellContext`Cud81] <= 12 Pi, 
         Abs[3 $CellContext`Cud12 - 2 $CellContext`Cud82] <= 12 Pi, 
         Abs[3 $CellContext`Cud12 + $CellContext`Cud82] <= 12 Pi, 
         Abs[3 $CellContext`Cud13 - 2 $CellContext`Cud83] <= 12 Pi, 
         Abs[3 $CellContext`Cud13 + $CellContext`Cud83] <= 12 Pi, 
         Abs[3 $CellContext`Cud14 - 2 $CellContext`Cud84] <= 12 Pi, 
         Abs[3 $CellContext`Cud14 + $CellContext`Cud84] <= 12 Pi, 
         Abs[(-6) $CellContext`Cud11 + $CellContext`Cud81] <= 72 Pi, 
         Abs[3 $CellContext`Cud11 + 4 $CellContext`Cud81] <= 36 Pi, 
         Abs[(-6) $CellContext`Cud12 + $CellContext`Cud82] <= 72 Pi, 
         Abs[3 $CellContext`Cud12 + 4 $CellContext`Cud82] <= 36 Pi, 
         Abs[(-6) $CellContext`Cud13 + $CellContext`Cud83] <= 72 Pi, 
         Abs[3 $CellContext`Cud13 + 4 $CellContext`Cud83] <= 36 Pi, 
         Abs[(-6) $CellContext`Cud14 + $CellContext`Cud84] <= 72 Pi, 
         Abs[3 $CellContext`Cud14 + 4 $CellContext`Cud84] <= 
         36 Pi], $CellContext`pwub["Quu", "MFV"] = 
       And[Abs[$CellContext`Cuu1] <= 2 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu2] <= 2 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu3 $CellContext`yt^2] <= 2 Pi,
          Abs[$CellContext`Cuu1 + $CellContext`Cuu2 + ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2] <= 2 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu2 + 
           2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2] <= 
         2 Pi, Abs[$CellContext`Cuu1 + 3 $CellContext`Cuu2] <= 6 Pi, 
         Abs[$CellContext`Cuu1 + 
           3 $CellContext`Cuu2 + ($CellContext`Cuu3 + 
             3 $CellContext`Cuu4) $CellContext`yt^2] <= 6 Pi, 
         Abs[2 $CellContext`Cuu1 + 3 $CellContext`Cuu2 + 
           2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 - Sqrt[
           9 $CellContext`Cuu2^2 - 
            4 $CellContext`Cuu2 ($CellContext`Cuu3 - 
             3 $CellContext`Cuu4) $CellContext`yt^2 + 
            4 ($CellContext`Cuu3^2 + 2 $CellContext`Cuu3 $CellContext`Cuu4 + 
              3 $CellContext`Cuu4^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[
          2 $CellContext`Cuu1 + 3 $CellContext`Cuu2 + 
           2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 + 
           Sqrt[9 $CellContext`Cuu2^2 - 
             4 $CellContext`Cuu2 ($CellContext`Cuu3 - 
              3 $CellContext`Cuu4) $CellContext`yt^2 + 
             4 ($CellContext`Cuu3^2 + 2 $CellContext`Cuu3 $CellContext`Cuu4 + 
               3 $CellContext`Cuu4^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[11 $CellContext`Cuu1 + 9 $CellContext`Cuu2 + 
           8 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 - Sqrt[
           9 (3 $CellContext`Cuu1 + $CellContext`Cuu2)^2 + 
            32 (3 $CellContext`Cuu1 + $CellContext`Cuu2) $CellContext`Cuu3 \
$CellContext`yt^2 + 
            8 (17 $CellContext`Cuu3^2 + 
              22 $CellContext`Cuu3 $CellContext`Cuu4 + 
              9 $CellContext`Cuu4^2) $CellContext`yt^4]] <= 12 Pi, 
         Abs[11 $CellContext`Cuu1 + 9 $CellContext`Cuu2 + 
           8 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 + 
           Sqrt[9 (3 $CellContext`Cuu1 + $CellContext`Cuu2)^2 + 
             32 (3 $CellContext`Cuu1 + $CellContext`Cuu2) $CellContext`Cuu3 \
$CellContext`yt^2 + 
             8 (17 $CellContext`Cuu3^2 + 
               22 $CellContext`Cuu3 $CellContext`Cuu4 + 
               9 $CellContext`Cuu4^2) $CellContext`yt^4]] <= 
         12 Pi], $CellContext`pwub["Quu", "U2"] = 
       And[Abs[$CellContext`Cuu1] <= 2 Pi, Abs[$CellContext`Cuu2] <= 2 Pi, 
         Abs[$CellContext`Cuu3] <= 2 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu4] <= 2 Pi, 
         Abs[$CellContext`Cuu2 + $CellContext`Cuu5] <= 2 Pi, 
         Abs[$CellContext`Cuu1 + 3 $CellContext`Cuu4] <= 6 Pi, 
         Abs[$CellContext`Cuu2 + 3 $CellContext`Cuu5] <= 6 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu3 + 2 $CellContext`Cuu4 - 
           Sqrt[($CellContext`Cuu1 - $CellContext`Cuu3 + 
              2 $CellContext`Cuu4)^2 + 8 $CellContext`Cuu5^2]] <= 12 Pi, 
         Abs[$CellContext`Cuu1 + $CellContext`Cuu3 + 2 $CellContext`Cuu4 + 
           Sqrt[($CellContext`Cuu1 - $CellContext`Cuu3 + 
               2 $CellContext`Cuu4)^2 + 8 $CellContext`Cuu5^2]] <= 12 Pi, 
         Abs[7 $CellContext`Cuu1 + 4 $CellContext`Cuu3 + 5 $CellContext`Cuu4 - 
           Sqrt[(7 $CellContext`Cuu1 - 4 $CellContext`Cuu3 + 
              5 $CellContext`Cuu4)^2 + 
            8 (3 $CellContext`Cuu2 + $CellContext`Cuu5)^2]] <= 12 Pi, 
         Abs[7 $CellContext`Cuu1 + 4 $CellContext`Cuu3 + 5 $CellContext`Cuu4 + 
           Sqrt[(7 $CellContext`Cuu1 - 4 $CellContext`Cuu3 + 
               5 $CellContext`Cuu4)^2 + 
             8 (3 $CellContext`Cuu2 + $CellContext`Cuu5)^2]] <= 
         12 Pi], $CellContext`sca["Qdd", "MFV"] = 
       And[$CellContext`Cdd1 >= 0, $CellContext`Cdd1 + $CellContext`Cdd2 >= 
         0], $CellContext`sca["Qdd", "U2"] = 
       And[$CellContext`Cdd2 + 2 $CellContext`Cdd3 + $CellContext`Cdd5 >= 0, 
         2 $CellContext`Cdd1 + $CellContext`Cdd2 + 
          2 $CellContext`Cdd4 + $CellContext`Cdd5 >= 
         0, $CellContext`Cdd3 ($CellContext`Cdd2 + $CellContext`Cdd5) >= 0, 
         Or[($CellContext`Cdd3 + $CellContext`Cdd4) ($CellContext`Cdd2 + \
$CellContext`Cdd5) + $CellContext`Cdd1 ($CellContext`Cdd2 - 
             2 $CellContext`Cdd3 + $CellContext`Cdd5) <= 
          2 $CellContext`Cdd3 $CellContext`Cdd4, $CellContext`Cdd3 \
($CellContext`Cdd1 + $CellContext`Cdd4) ($CellContext`Cdd1 - \
$CellContext`Cdd2 + $CellContext`Cdd4 - $CellContext`Cdd5) ($CellContext`Cdd2 - \
$CellContext`Cdd3 + $CellContext`Cdd5) >= 
          0, $CellContext`Cdd3 ($CellContext`Cdd1 + $CellContext`Cdd4) \
($CellContext`Cdd3 ($CellContext`Cdd1 + $CellContext`Cdd4) - \
($CellContext`Cdd2 + $CellContext`Cdd5)^2) <= 0], $CellContext`Cdd1 >= 
         0, $CellContext`Cdd2 + $CellContext`Cdd3 >= 
         0, $CellContext`Cdd1 + $CellContext`Cdd2 + $CellContext`Cdd4 >= 
         0, $CellContext`Cdd2 $CellContext`Cdd3 >= 
         0, $CellContext`Cdd2 ($CellContext`Cdd1 + $CellContext`Cdd4) >= 0, 
         Or[($CellContext`Cdd2 - $CellContext`Cdd3) ($CellContext`Cdd1 - \
$CellContext`Cdd2 + $CellContext`Cdd4) + $CellContext`Cdd5^2 <= 
          0, ($CellContext`Cdd2^2 + $CellContext`Cdd1 ((-2) $CellContext`Cdd2 + \
$CellContext`Cdd3) - 
            2 $CellContext`Cdd2 $CellContext`Cdd4 + $CellContext`Cdd3 \
$CellContext`Cdd4 - $CellContext`Cdd5^2) ($CellContext`Cdd2^2 - 
            2 $CellContext`Cdd2 $CellContext`Cdd3 + $CellContext`Cdd3 \
($CellContext`Cdd1 + $CellContext`Cdd4) - $CellContext`Cdd5^2) <= 0, 
          
          2 $CellContext`Cdd2^2 ($CellContext`Cdd3 ($CellContext`Cdd1 + \
$CellContext`Cdd4) + $CellContext`Cdd5^2) >= $CellContext`Cdd2^4 + \
((-$CellContext`Cdd3) ($CellContext`Cdd1 + $CellContext`Cdd4) + \
$CellContext`Cdd5^2)^2]], $CellContext`sca["Qed", "MFV"] = $CellContext`Ced1 >= 
        0, $CellContext`sca["Qed", "U2"] = 
       And[$CellContext`Ced3 >= 0, $CellContext`Ced1 >= 0, $CellContext`Ced4 >= 
         0, $CellContext`Ced2 >= 0], $CellContext`sca[
        "Qee", "MFV"] = $CellContext`Cee1 >= 0, $CellContext`sca["Qee", "U2"] = 
       And[$CellContext`Cee2 + 2 $CellContext`Cee3 >= 
         0, $CellContext`Cee2 $CellContext`Cee3 >= 0, $CellContext`Cee1 >= 
         0], $CellContext`sca["Qeu", "MFV"] = 
       And[$CellContext`Ceu1 + $CellContext`Ceu2 $CellContext`yt^2 >= 
         0, $CellContext`Ceu1 >= 0], $CellContext`sca["Qeu", "U2"] = 
       And[$CellContext`Ceu3 >= 0, $CellContext`Ceu1 >= 0, $CellContext`Ceu4 >= 
         0, $CellContext`Ceu2 >= 0], $CellContext`sca[
        "Qld", "MFV"] = $CellContext`Cld1 <= 0, $CellContext`sca["Qld", "U2"] = 
       And[$CellContext`Cld3 <= 0, $CellContext`Cld1 <= 0, $CellContext`Cld4 <= 
         0, $CellContext`Cld2 <= 0], $CellContext`sca[
        "Qle", "MFV"] = $CellContext`Cle1 <= 0, $CellContext`sca["Qle", "U2"] = 
       And[$CellContext`Cle3 <= 0, $CellContext`Cle1 <= 0, $CellContext`Cle4 <= 
         0, $CellContext`Cle2 <= 0], $CellContext`sca["Qll", "MFV"] = 
       And[$CellContext`Cll1 >= 0, $CellContext`Cll1 + $CellContext`Cll2 >= 
         0], $CellContext`sca["Qll", "U2"] = 
       And[$CellContext`Cll2 + 2 $CellContext`Cll3 + $CellContext`Cll5 >= 0, 
         2 $CellContext`Cll1 + $CellContext`Cll2 + 
          2 $CellContext`Cll4 + $CellContext`Cll5 >= 
         0, $CellContext`Cll3 ($CellContext`Cll2 + $CellContext`Cll5) >= 0, 
         Or[($CellContext`Cll3 + $CellContext`Cll4) ($CellContext`Cll2 + \
$CellContext`Cll5) + $CellContext`Cll1 ($CellContext`Cll2 - 
             2 $CellContext`Cll3 + $CellContext`Cll5) <= 
          2 $CellContext`Cll3 $CellContext`Cll4, $CellContext`Cll3 \
($CellContext`Cll1 + $CellContext`Cll4) ($CellContext`Cll1 - \
$CellContext`Cll2 + $CellContext`Cll4 - $CellContext`Cll5) ($CellContext`Cll2 - \
$CellContext`Cll3 + $CellContext`Cll5) >= 
          0, $CellContext`Cll3 ($CellContext`Cll1 + $CellContext`Cll4) \
($CellContext`Cll3 ($CellContext`Cll1 + $CellContext`Cll4) - \
($CellContext`Cll2 + $CellContext`Cll5)^2) <= 0], $CellContext`Cll1 >= 
         0, $CellContext`Cll2 + $CellContext`Cll3 >= 
         0, $CellContext`Cll1 + $CellContext`Cll2 + $CellContext`Cll4 >= 
         0, $CellContext`Cll2 $CellContext`Cll3 >= 
         0, $CellContext`Cll2 ($CellContext`Cll1 + $CellContext`Cll4) >= 0, 
         Or[($CellContext`Cll2 - $CellContext`Cll3) ($CellContext`Cll1 - \
$CellContext`Cll2 + $CellContext`Cll4) + $CellContext`Cll5^2 <= 
          0, ($CellContext`Cll2^2 + $CellContext`Cll1 ((-2) $CellContext`Cll2 + \
$CellContext`Cll3) - 
            2 $CellContext`Cll2 $CellContext`Cll4 + $CellContext`Cll3 \
$CellContext`Cll4 - $CellContext`Cll5^2) ($CellContext`Cll2^2 - 
            2 $CellContext`Cll2 $CellContext`Cll3 + $CellContext`Cll3 \
($CellContext`Cll1 + $CellContext`Cll4) - $CellContext`Cll5^2) <= 0, 
          2 $CellContext`Cll2^2 ($CellContext`Cll3 ($CellContext`Cll1 + \
$CellContext`Cll4) + $CellContext`Cll5^2) >= $CellContext`Cll2^4 + \
((-$CellContext`Cll3) ($CellContext`Cll1 + $CellContext`Cll4) + \
$CellContext`Cll5^2)^2]], $CellContext`sca["Qlq", "MFV"] = 
       And[$CellContext`Clq11 + $CellContext`Clq31 + ($CellContext`Clq12 + \
$CellContext`Clq32) $CellContext`yt^2 >= 
         0, $CellContext`Clq11 + $CellContext`Clq31 >= 
         0, $CellContext`Clq11 + ($CellContext`Clq12 - $CellContext`Clq32) \
$CellContext`yt^2 >= $CellContext`Clq31, $CellContext`Clq11 >= \
$CellContext`Clq31], $CellContext`sca["Qlq", "U2"] = 
       And[$CellContext`Clq13 + $CellContext`Clq33 >= 
         0, $CellContext`Clq11 + $CellContext`Clq31 >= 
         0, $CellContext`Clq14 + $CellContext`Clq34 >= 
         0, $CellContext`Clq12 + $CellContext`Clq32 >= 
         0, $CellContext`Clq13 >= $CellContext`Clq33, $CellContext`Clq11 >= \
$CellContext`Clq31, $CellContext`Clq14 >= $CellContext`Clq34, \
$CellContext`Clq12 >= $CellContext`Clq32], $CellContext`sca["Qlu", "MFV"] = 
       And[$CellContext`Clu1 + $CellContext`Clu2 $CellContext`yt^2 <= 
         0, $CellContext`Clu1 <= 0], $CellContext`sca["Qlu", "U2"] = 
       And[$CellContext`Clu3 <= 0, $CellContext`Clu1 <= 0, $CellContext`Clu4 <= 
         0, $CellContext`Clu2 <= 0], $CellContext`sca["Qqd", "MFV"] = 
       And[6 $CellContext`Cqd11 <= $CellContext`Cqd81, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 <= 0, 
         6 $CellContext`Cqd11 + (
            6 $CellContext`Cqd12 - $CellContext`Cqd82) $CellContext`yt^2 <= \
$CellContext`Cqd81, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 + (
            3 $CellContext`Cqd12 + $CellContext`Cqd82) $CellContext`yt^2 <= 
         0], $CellContext`sca["Qqd", "U2"] = 
       And[3 $CellContext`Cqd13 + $CellContext`Cqd83 <= 0, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 <= 0, 
         3 $CellContext`Cqd14 + $CellContext`Cqd84 <= 0, 
         3 $CellContext`Cqd12 + $CellContext`Cqd82 <= 0, 
         6 $CellContext`Cqd13 <= $CellContext`Cqd83, 
         6 $CellContext`Cqd11 <= $CellContext`Cqd81, 
         6 $CellContext`Cqd14 <= $CellContext`Cqd84, 
         6 $CellContext`Cqd12 <= $CellContext`Cqd82], $CellContext`sca[
        "Qqe", "MFV"] = 
       And[$CellContext`Cqe1 + $CellContext`Cqe2 $CellContext`yt^2 <= 
         0, $CellContext`Cqe1 <= 0], $CellContext`sca["Qqe", "U2"] = 
       And[$CellContext`Cqe3 <= 0, $CellContext`Cqe1 <= 0, $CellContext`Cqe4 <= 
         0, $CellContext`Cqe2 <= 0], $CellContext`sca["Qqq", "MFV"] = 
       And[$CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 >= 
         0, $CellContext`Cqq11 + 
          2 $CellContext`Cqq32 >= $CellContext`Cqq31, $CellContext`Cqq11 + \
$CellContext`Cqq12 + $CellContext`Cqq31 + $CellContext`Cqq32 + \
($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2 >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq11 + $CellContext`Cqq12 + \
$CellContext`Cqq31 + $CellContext`Cqq32 + ($CellContext`Cqq13 + \
$CellContext`Cqq14 + $CellContext`Cqq33 + $CellContext`Cqq34) \
$CellContext`yt^2) >= 0, 
         3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) + ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2 >= 0, 
         3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) + 
          5 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2 >= 
         0, $CellContext`Cqq11 + 
          2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
            2 $CellContext`Cqq34) $CellContext`yt^2 >= $CellContext`Cqq31, \
($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq11 - $CellContext`Cqq31 + 
           2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
             2 $CellContext`Cqq34) $CellContext`yt^2) >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2) ($CellContext`Cqq11 - \
$CellContext`Cqq31 + 
           2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
             2 $CellContext`Cqq34) $CellContext`yt^2) >= 0, 
         2 $CellContext`Cqq11 + $CellContext`Cqq12 + 
          3 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
            2 $CellContext`Cqq34) $CellContext`yt^2 >= 0, 
         2 $CellContext`Cqq11 + $CellContext`Cqq12 + 
          3 $CellContext`Cqq32 + (3 $CellContext`Cqq13 + 
            2 $CellContext`Cqq14 + $CellContext`Cqq33 + 
            4 $CellContext`Cqq34) $CellContext`yt^2 >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32)^2 + 
          3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2 + 
          2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 $CellContext`yt^4 >= 0, 
         Or[
          
          And[($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34)^2 ($CellContext`Cqq11 + \
$CellContext`Cqq12 + $CellContext`Cqq31 + $CellContext`Cqq32 + 
             2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2) >= 0, 
           
           Or[($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 (2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
              4 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq14 - 
                3 $CellContext`Cqq33 + 
                3 $CellContext`Cqq34) $CellContext`yt^2) (
              2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
              4 $CellContext`Cqq32 + (
                3 $CellContext`Cqq13 + $CellContext`Cqq14 - \
$CellContext`Cqq33 + 5 $CellContext`Cqq34) $CellContext`yt^2) >= 0, 
            16 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 $CellContext`yt^4 (-($CellContext`Cqq12 + 
                 2 $CellContext`Cqq31 - $CellContext`Cqq32 + \
($CellContext`Cqq13 + 2 $CellContext`Cqq14 + 
                   3 $CellContext`Cqq33) $CellContext`yt^2)^2 + (
                2 $CellContext`Cqq11 + $CellContext`Cqq12 + 
                3 $CellContext`Cqq32 + (3 $CellContext`Cqq13 + 
                  2 $CellContext`Cqq14 + $CellContext`Cqq33 + 
                  4 $CellContext`Cqq34) $CellContext`yt^2)^2 - (
               2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
               4 $CellContext`Cqq32 + (
                 3 $CellContext`Cqq13 + $CellContext`Cqq14 - \
$CellContext`Cqq33 + 5 $CellContext`Cqq34) $CellContext`yt^2)^2) >= 
            0]], ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34)^2 <= 0]], $CellContext`sca[
        "Qqq", "U2"] = 
       And[$CellContext`Cqq12 + 
          2 $CellContext`Cqq13 + $CellContext`Cqq15 + $CellContext`Cqq32 + 
          2 $CellContext`Cqq33 + $CellContext`Cqq35 >= 
         0, ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq12 + \
$CellContext`Cqq15 + $CellContext`Cqq32 + $CellContext`Cqq35) >= 0, 
         Or[
         4 ($CellContext`Cqq11 - $CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq31 - $CellContext`Cqq33 + $CellContext`Cqq34)^2 <= 
          4 ($CellContext`Cqq11 + $CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq31 + $CellContext`Cqq33 + $CellContext`Cqq34) \
($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 - 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 - 
            2 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            2 $CellContext`Cqq35), 
          256 ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) \
($CellContext`Cqq11 - $CellContext`Cqq12 + $CellContext`Cqq14 - \
$CellContext`Cqq15 + $CellContext`Cqq31 - $CellContext`Cqq32 + \
$CellContext`Cqq34 - $CellContext`Cqq35) ($CellContext`Cqq12 - \
$CellContext`Cqq13 + $CellContext`Cqq15 + $CellContext`Cqq32 - \
$CellContext`Cqq33 + $CellContext`Cqq35) >= 
          0, ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) \
(($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) - \
($CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35)^2) <= 
          0], $CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35 >= 
         0, $CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34 >= 
         0, $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq33 + 
          2 $CellContext`Cqq35 >= $CellContext`Cqq32, ($CellContext`Cqq13 + \
$CellContext`Cqq33) ($CellContext`Cqq12 - $CellContext`Cqq32 + 
           2 $CellContext`Cqq35) >= 0, 
         Or[($CellContext`Cqq11 - $CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq31 - $CellContext`Cqq33 + $CellContext`Cqq34)^2 <= \
($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 + 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 + 
            6 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            6 $CellContext`Cqq35) ($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 - 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 - 
            2 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            2 $CellContext`Cqq35), ($CellContext`Cqq12^2 - \
$CellContext`Cqq15^2 - 4 $CellContext`Cqq15 $CellContext`Cqq32 - 
            3 $CellContext`Cqq32^2 + ($CellContext`Cqq14 + \
$CellContext`Cqq31) $CellContext`Cqq33 + 
            2 $CellContext`Cqq32 $CellContext`Cqq33 + $CellContext`Cqq11 \
($CellContext`Cqq13 + $CellContext`Cqq33) + $CellContext`Cqq33 \
$CellContext`Cqq34 + $CellContext`Cqq13 ($CellContext`Cqq14 + \
$CellContext`Cqq31 + 2 $CellContext`Cqq32 + $CellContext`Cqq34 - 
              4 $CellContext`Cqq35) - 
            2 $CellContext`Cqq12 ($CellContext`Cqq13 + $CellContext`Cqq32 + \
$CellContext`Cqq33 - 2 $CellContext`Cqq35) + 
            2 $CellContext`Cqq15 $CellContext`Cqq35 - 
            4 $CellContext`Cqq33 $CellContext`Cqq35 + 
            3 $CellContext`Cqq35^2) ($CellContext`Cqq12^2 + \
$CellContext`Cqq13 $CellContext`Cqq14 - $CellContext`Cqq15^2 + \
$CellContext`Cqq13 $CellContext`Cqq31 + 
            2 $CellContext`Cqq14 $CellContext`Cqq32 - 
            4 $CellContext`Cqq15 $CellContext`Cqq32 + 
            2 $CellContext`Cqq31 $CellContext`Cqq32 - 
            3 $CellContext`Cqq32^2 + $CellContext`Cqq14 $CellContext`Cqq33 + \
$CellContext`Cqq31 $CellContext`Cqq33 + $CellContext`Cqq13 $CellContext`Cqq34 + 
            2 $CellContext`Cqq32 $CellContext`Cqq34 + $CellContext`Cqq33 \
$CellContext`Cqq34 + $CellContext`Cqq11 ((-2) $CellContext`Cqq12 + \
$CellContext`Cqq13 + 2 $CellContext`Cqq32 + $CellContext`Cqq33 - 
              4 $CellContext`Cqq35) - 
            2 $CellContext`Cqq12 ($CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + $CellContext`Cqq34 - 2 $CellContext`Cqq35) + 
            2 ((-2) $CellContext`Cqq14 + $CellContext`Cqq15 - 
              2 ($CellContext`Cqq31 + $CellContext`Cqq34)) $CellContext`Cqq35 + 
            3 $CellContext`Cqq35^2) <= 
          0, (($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) - \
($CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35)^2) (($CellContext`Cqq13 + $CellContext`Cqq33) \
($CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34) - ($CellContext`Cqq12 - $CellContext`Cqq15 - 
             3 $CellContext`Cqq32 + 3 $CellContext`Cqq35)^2) <= 
          0], $CellContext`Cqq12 + 
          2 $CellContext`Cqq35 >= $CellContext`Cqq32, $CellContext`Cqq11 + 
          2 $CellContext`Cqq34 >= $CellContext`Cqq31], $CellContext`sca[
        "Qqu", "MFV"] = 
       And[3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
            3 $CellContext`Cqu13 + $CellContext`Cqu83) $CellContext`yt^2 <= 0,
          3 $CellContext`Cqu11 + $CellContext`Cqu81 <= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 + (3 $CellContext`Cqu12 + 
            3 $CellContext`Cqu13 + 
            3 $CellContext`Cqu14 + $CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84) $CellContext`yt^2 <= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
            3 $CellContext`Cqu12 + $CellContext`Cqu82) $CellContext`yt^2 <= 0,
          6 $CellContext`Cqu11 + (
            6 $CellContext`Cqu13 - $CellContext`Cqu83) $CellContext`yt^2 <= \
$CellContext`Cqu81, 6 $CellContext`Cqu11 <= $CellContext`Cqu81, 
         6 $CellContext`Cqu11 + (6 $CellContext`Cqu12 + 6 $CellContext`Cqu13 + 
            6 $CellContext`Cqu14 - $CellContext`Cqu82 - $CellContext`Cqu83 - \
$CellContext`Cqu84) $CellContext`yt^2 <= $CellContext`Cqu81, 
         6 $CellContext`Cqu11 + (
            6 $CellContext`Cqu12 - $CellContext`Cqu82) $CellContext`yt^2 <= \
$CellContext`Cqu81], $CellContext`sca["Qqu", "U2"] = 
       And[3 $CellContext`Cqu13 + $CellContext`Cqu83 <= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 <= 0, 
         3 $CellContext`Cqu14 + $CellContext`Cqu84 <= 0, 
         3 $CellContext`Cqu12 + $CellContext`Cqu82 <= 0, 
         6 $CellContext`Cqu13 <= $CellContext`Cqu83, 
         6 $CellContext`Cqu11 <= $CellContext`Cqu81, 
         6 $CellContext`Cqu14 <= $CellContext`Cqu84, 
         6 $CellContext`Cqu12 <= $CellContext`Cqu82], $CellContext`sca[
        "Qud", "MFV"] = 
       And[3 $CellContext`Cud11 + $CellContext`Cud81 >= 0, 
         3 $CellContext`Cud11 + $CellContext`Cud81 + (
            3 $CellContext`Cud12 + $CellContext`Cud82) $CellContext`yt^2 >= 0,
          6 $CellContext`Cud11 >= $CellContext`Cud81, 
         6 $CellContext`Cud11 + (
            6 $CellContext`Cud12 - $CellContext`Cud82) $CellContext`yt^2 >= \
$CellContext`Cud81], $CellContext`sca["Qud", "U2"] = 
       And[3 $CellContext`Cud13 + $CellContext`Cud83 >= 0, 
         3 $CellContext`Cud11 + $CellContext`Cud81 >= 0, 
         3 $CellContext`Cud14 + $CellContext`Cud84 >= 0, 
         3 $CellContext`Cud12 + $CellContext`Cud82 >= 0, 
         6 $CellContext`Cud13 >= $CellContext`Cud83, 
         6 $CellContext`Cud11 >= $CellContext`Cud81, 
         6 $CellContext`Cud14 >= $CellContext`Cud84, 
         6 $CellContext`Cud12 >= $CellContext`Cud82], $CellContext`sca[
        "Quu", "MFV"] = 
       And[$CellContext`Cuu1 >= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu1 + \
$CellContext`Cuu3 $CellContext`yt^2) >= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + $CellContext`Cuu3 \
$CellContext`yt^2 >= 
         0, $CellContext`Cuu1 + $CellContext`Cuu2 + ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 >= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu1 + \
$CellContext`Cuu2 + ($CellContext`Cuu3 + $CellContext`Cuu4) \
$CellContext`yt^2) >= 0, 
         3 ($CellContext`Cuu1 + $CellContext`Cuu2) + ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 >= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu3 $CellContext`yt^2) \
($CellContext`Cuu1 + $CellContext`Cuu2 + 
           2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 0, 
         3 ($CellContext`Cuu1 + $CellContext`Cuu2) + 
          5 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 >= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + (3 $CellContext`Cuu3 + 
            2 $CellContext`Cuu4) $CellContext`yt^2 >= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2)^2 + 
          3 ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 + 
          2 ($CellContext`Cuu3 + $CellContext`Cuu4)^2 $CellContext`yt^4 >= 0, 
         
         Or[
          
          And[($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu3 + \
$CellContext`Cuu4)^2 ($CellContext`Cuu1 + $CellContext`Cuu2 + 
             2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 
           0, 
           
           Or[($CellContext`Cuu3 + $CellContext`Cuu4)^2 (
              2 $CellContext`Cuu1 + ($CellContext`Cuu3 - $CellContext`Cuu4) \
$CellContext`yt^2) (
              2 $CellContext`Cuu1 + (
                3 $CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 
            0, ($CellContext`Cuu3 + $CellContext`Cuu4)^2 ((-4) \
$CellContext`Cuu1 $CellContext`Cuu2 - 
              4 ($CellContext`Cuu2 $CellContext`Cuu3 + $CellContext`Cuu1 \
$CellContext`Cuu4) $CellContext`yt^2 + ($CellContext`Cuu3 - \
$CellContext`Cuu4)^2 $CellContext`yt^4) <= 
            0]], ($CellContext`Cuu3 + $CellContext`Cuu4)^2 <= 
          0]], $CellContext`sca["Quu", "U2"] = 
       And[$CellContext`Cuu2 + 2 $CellContext`Cuu3 + $CellContext`Cuu5 >= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + 
          2 $CellContext`Cuu4 + $CellContext`Cuu5 >= 
         0, $CellContext`Cuu3 ($CellContext`Cuu2 + $CellContext`Cuu5) >= 0, 
         Or[($CellContext`Cuu3 + $CellContext`Cuu4) ($CellContext`Cuu2 + \
$CellContext`Cuu5) + $CellContext`Cuu1 ($CellContext`Cuu2 - 
             2 $CellContext`Cuu3 + $CellContext`Cuu5) <= 
          2 $CellContext`Cuu3 $CellContext`Cuu4, $CellContext`Cuu3 \
($CellContext`Cuu1 + $CellContext`Cuu4) ($CellContext`Cuu1 - \
$CellContext`Cuu2 + $CellContext`Cuu4 - $CellContext`Cuu5) ($CellContext`Cuu2 - \
$CellContext`Cuu3 + $CellContext`Cuu5) >= 
          0, $CellContext`Cuu3 ($CellContext`Cuu1 + $CellContext`Cuu4) \
($CellContext`Cuu3 ($CellContext`Cuu1 + $CellContext`Cuu4) - \
($CellContext`Cuu2 + $CellContext`Cuu5)^2) <= 0], $CellContext`Cuu1 >= 
         0, $CellContext`Cuu2 + $CellContext`Cuu3 >= 
         0, $CellContext`Cuu1 + $CellContext`Cuu2 + $CellContext`Cuu4 >= 
         0, $CellContext`Cuu2 $CellContext`Cuu3 >= 
         0, $CellContext`Cuu2 ($CellContext`Cuu1 + $CellContext`Cuu4) >= 0, 
         Or[($CellContext`Cuu2 - $CellContext`Cuu3) ($CellContext`Cuu1 - \
$CellContext`Cuu2 + $CellContext`Cuu4) + $CellContext`Cuu5^2 <= 
          0, ($CellContext`Cuu2^2 + $CellContext`Cuu1 ((-2) $CellContext`Cuu2 + \
$CellContext`Cuu3) - 
            2 $CellContext`Cuu2 $CellContext`Cuu4 + $CellContext`Cuu3 \
$CellContext`Cuu4 - $CellContext`Cuu5^2) ($CellContext`Cuu2^2 - 
            2 $CellContext`Cuu2 $CellContext`Cuu3 + $CellContext`Cuu3 \
($CellContext`Cuu1 + $CellContext`Cuu4) - $CellContext`Cuu5^2) <= 0, 
          2 $CellContext`Cuu2^2 ($CellContext`Cuu3 ($CellContext`Cuu1 + \
$CellContext`Cuu4) + $CellContext`Cuu5^2) >= $CellContext`Cuu2^4 + \
((-$CellContext`Cuu3) ($CellContext`Cuu1 + $CellContext`Cuu4) + \
$CellContext`Cuu5^2)^2]], $CellContext`vec["Qdd", "MFV"] = 
       And[$CellContext`Cdd1 <= 0, $CellContext`Cdd1 + $CellContext`Cdd2 <= 
         0], $CellContext`vec["Qdd", "U2"] = 
       And[$CellContext`Cdd2 + 2 $CellContext`Cdd3 + $CellContext`Cdd5 <= 0, 
         2 $CellContext`Cdd1 + $CellContext`Cdd2 + 
          2 $CellContext`Cdd4 + $CellContext`Cdd5 <= 
         0, $CellContext`Cdd3 ($CellContext`Cdd2 + $CellContext`Cdd5) >= 0, 
         Or[($CellContext`Cdd3 + $CellContext`Cdd4) ($CellContext`Cdd2 + \
$CellContext`Cdd5) + $CellContext`Cdd1 ($CellContext`Cdd2 - 
             2 $CellContext`Cdd3 + $CellContext`Cdd5) <= 
          2 $CellContext`Cdd3 $CellContext`Cdd4, $CellContext`Cdd3 \
($CellContext`Cdd1 + $CellContext`Cdd4) ($CellContext`Cdd1 - \
$CellContext`Cdd2 + $CellContext`Cdd4 - $CellContext`Cdd5) ($CellContext`Cdd2 - \
$CellContext`Cdd3 + $CellContext`Cdd5) >= 
          0, $CellContext`Cdd3 ($CellContext`Cdd1 + $CellContext`Cdd4) \
($CellContext`Cdd3 ($CellContext`Cdd1 + $CellContext`Cdd4) - \
($CellContext`Cdd2 + $CellContext`Cdd5)^2) <= 0], $CellContext`Cdd1 <= 
         0, $CellContext`Cdd2 + $CellContext`Cdd3 <= 
         0, $CellContext`Cdd1 + $CellContext`Cdd2 + $CellContext`Cdd4 <= 
         0, $CellContext`Cdd2 $CellContext`Cdd3 >= 
         0, $CellContext`Cdd2 ($CellContext`Cdd1 + $CellContext`Cdd4) >= 0, 
         Or[($CellContext`Cdd2 - $CellContext`Cdd3) ($CellContext`Cdd1 - \
$CellContext`Cdd2 + $CellContext`Cdd4) + $CellContext`Cdd5^2 <= 
          0, ($CellContext`Cdd2^2 + $CellContext`Cdd1 ((-2) $CellContext`Cdd2 + \
$CellContext`Cdd3) - 
            2 $CellContext`Cdd2 $CellContext`Cdd4 + $CellContext`Cdd3 \
$CellContext`Cdd4 - $CellContext`Cdd5^2) ($CellContext`Cdd2^2 - 
            2 $CellContext`Cdd2 $CellContext`Cdd3 + $CellContext`Cdd3 \
($CellContext`Cdd1 + $CellContext`Cdd4) - $CellContext`Cdd5^2) <= 0, 
          2 $CellContext`Cdd2^2 ($CellContext`Cdd3 ($CellContext`Cdd1 + \
$CellContext`Cdd4) + $CellContext`Cdd5^2) >= $CellContext`Cdd2^4 + \
((-$CellContext`Cdd3) ($CellContext`Cdd1 + $CellContext`Cdd4) + \
$CellContext`Cdd5^2)^2]], $CellContext`vec["Qed", "MFV"] = $CellContext`Ced1 <= 
        0, $CellContext`vec["Qed", "U2"] = 
       And[$CellContext`Ced3 <= 0, $CellContext`Ced1 <= 0, $CellContext`Ced4 <= 
         0, $CellContext`Ced2 <= 0], $CellContext`vec[
        "Qee", "MFV"] = $CellContext`Cee1 <= 0, $CellContext`vec["Qee", "U2"] = 
       And[$CellContext`Cee2 + 2 $CellContext`Cee3 <= 
         0, $CellContext`Cee2 $CellContext`Cee3 >= 0, $CellContext`Cee1 <= 
         0], $CellContext`vec["Qeu", "MFV"] = 
       And[$CellContext`Ceu1 + $CellContext`Ceu2 $CellContext`yt^2 <= 
         0, $CellContext`Ceu1 <= 0], $CellContext`vec["Qeu", "U2"] = 
       And[$CellContext`Ceu3 <= 0, $CellContext`Ceu1 <= 0, $CellContext`Ceu4 <= 
         0, $CellContext`Ceu2 <= 0], $CellContext`vec[
        "Qld", "MFV"] = $CellContext`Cld1 >= 0, $CellContext`vec["Qld", "U2"] = 
       And[$CellContext`Cld3 >= 0, $CellContext`Cld1 >= 0, $CellContext`Cld4 >= 
         0, $CellContext`Cld2 >= 0], $CellContext`vec[
        "Qle", "MFV"] = $CellContext`Cle1 >= 0, $CellContext`vec["Qle", "U2"] = 
       And[$CellContext`Cle3 >= 0, $CellContext`Cle1 >= 0, $CellContext`Cle4 >= 
         0, $CellContext`Cle2 >= 0], $CellContext`vec["Qll", "MFV"] = 
       And[$CellContext`Cll1 <= 0, $CellContext`Cll1 + $CellContext`Cll2 <= 
         0], $CellContext`vec["Qll", "U2"] = 
       And[$CellContext`Cll2 + 2 $CellContext`Cll3 + $CellContext`Cll5 <= 0, 
         2 $CellContext`Cll1 + $CellContext`Cll2 + 
          2 $CellContext`Cll4 + $CellContext`Cll5 <= 
         0, $CellContext`Cll3 ($CellContext`Cll2 + $CellContext`Cll5) >= 0, 
         Or[($CellContext`Cll3 + $CellContext`Cll4) ($CellContext`Cll2 + \
$CellContext`Cll5) + $CellContext`Cll1 ($CellContext`Cll2 - 
             2 $CellContext`Cll3 + $CellContext`Cll5) <= 
          2 $CellContext`Cll3 $CellContext`Cll4, $CellContext`Cll3 \
($CellContext`Cll1 + $CellContext`Cll4) ($CellContext`Cll1 - \
$CellContext`Cll2 + $CellContext`Cll4 - $CellContext`Cll5) ($CellContext`Cll2 - \
$CellContext`Cll3 + $CellContext`Cll5) >= 
          0, $CellContext`Cll3 ($CellContext`Cll1 + $CellContext`Cll4) \
($CellContext`Cll3 ($CellContext`Cll1 + $CellContext`Cll4) - \
($CellContext`Cll2 + $CellContext`Cll5)^2) <= 0], $CellContext`Cll1 <= 
         0, $CellContext`Cll2 + $CellContext`Cll3 <= 
         0, $CellContext`Cll1 + $CellContext`Cll2 + $CellContext`Cll4 <= 
         0, $CellContext`Cll2 $CellContext`Cll3 >= 
         0, $CellContext`Cll2 ($CellContext`Cll1 + $CellContext`Cll4) >= 0, 
         Or[($CellContext`Cll2 - $CellContext`Cll3) ($CellContext`Cll1 - \
$CellContext`Cll2 + $CellContext`Cll4) + $CellContext`Cll5^2 <= 
          0, ($CellContext`Cll2^2 + $CellContext`Cll1 ((-2) $CellContext`Cll2 + \
$CellContext`Cll3) - 
            2 $CellContext`Cll2 $CellContext`Cll4 + $CellContext`Cll3 \
$CellContext`Cll4 - $CellContext`Cll5^2) ($CellContext`Cll2^2 - 
            2 $CellContext`Cll2 $CellContext`Cll3 + $CellContext`Cll3 \
($CellContext`Cll1 + $CellContext`Cll4) - $CellContext`Cll5^2) <= 0, 
          2 $CellContext`Cll2^2 ($CellContext`Cll3 ($CellContext`Cll1 + \
$CellContext`Cll4) + $CellContext`Cll5^2) >= $CellContext`Cll2^4 + \
((-$CellContext`Cll3) ($CellContext`Cll1 + $CellContext`Cll4) + \
$CellContext`Cll5^2)^2]], $CellContext`vec["Qlq", "MFV"] = 
       And[$CellContext`Clq11 + $CellContext`Clq31 + ($CellContext`Clq12 + \
$CellContext`Clq32) $CellContext`yt^2 <= 
         0, $CellContext`Clq11 + $CellContext`Clq31 <= 
         0, $CellContext`Clq11 + ($CellContext`Clq12 - $CellContext`Clq32) \
$CellContext`yt^2 <= $CellContext`Clq31, $CellContext`Clq11 <= \
$CellContext`Clq31], $CellContext`vec["Qlq", "U2"] = 
       And[$CellContext`Clq13 + $CellContext`Clq33 <= 
         0, $CellContext`Clq11 + $CellContext`Clq31 <= 
         0, $CellContext`Clq14 + $CellContext`Clq34 <= 
         0, $CellContext`Clq12 + $CellContext`Clq32 <= 
         0, $CellContext`Clq13 <= $CellContext`Clq33, $CellContext`Clq11 <= \
$CellContext`Clq31, $CellContext`Clq14 <= $CellContext`Clq34, \
$CellContext`Clq12 <= $CellContext`Clq32], $CellContext`vec["Qlu", "MFV"] = 
       And[$CellContext`Clu1 + $CellContext`Clu2 $CellContext`yt^2 >= 
         0, $CellContext`Clu1 >= 0], $CellContext`vec["Qlu", "U2"] = 
       And[$CellContext`Clu3 >= 0, $CellContext`Clu1 >= 0, $CellContext`Clu4 >= 
         0, $CellContext`Clu2 >= 0], $CellContext`vec["Qqd", "MFV"] = 
       And[6 $CellContext`Cqd11 >= $CellContext`Cqd81, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 >= 0, 
         6 $CellContext`Cqd11 + (
            6 $CellContext`Cqd12 - $CellContext`Cqd82) $CellContext`yt^2 >= \
$CellContext`Cqd81, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 + (
            3 $CellContext`Cqd12 + $CellContext`Cqd82) $CellContext`yt^2 >= 
         0], $CellContext`vec["Qqd", "U2"] = 
       And[3 $CellContext`Cqd13 + $CellContext`Cqd83 >= 0, 
         3 $CellContext`Cqd11 + $CellContext`Cqd81 >= 0, 
         3 $CellContext`Cqd14 + $CellContext`Cqd84 >= 0, 
         3 $CellContext`Cqd12 + $CellContext`Cqd82 >= 0, 
         6 $CellContext`Cqd13 >= $CellContext`Cqd83, 
         6 $CellContext`Cqd11 >= $CellContext`Cqd81, 
         6 $CellContext`Cqd14 >= $CellContext`Cqd84, 
         6 $CellContext`Cqd12 >= $CellContext`Cqd82], $CellContext`vec[
        "Qqe", "MFV"] = 
       And[$CellContext`Cqe1 + $CellContext`Cqe2 $CellContext`yt^2 >= 
         0, $CellContext`Cqe1 >= 0], $CellContext`vec["Qqe", "U2"] = 
       And[$CellContext`Cqe3 >= 0, $CellContext`Cqe1 >= 0, $CellContext`Cqe4 >= 
         0, $CellContext`Cqe2 >= 0], $CellContext`vec["Qqq", "MFV"] = 
       And[(-$CellContext`Cqq13 + $CellContext`Cqq33 - 
           2 $CellContext`Cqq34) $CellContext`yt^2 >= 
         2 $CellContext`Cqq11 + $CellContext`Cqq12 + 
          3 $CellContext`Cqq32, ($CellContext`Cqq11 + $CellContext`Cqq12 + \
$CellContext`Cqq31 + $CellContext`Cqq32) ($CellContext`Cqq11 + \
$CellContext`Cqq12 + $CellContext`Cqq31 + $CellContext`Cqq32 + \
($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2) >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq11 - $CellContext`Cqq31 + 
           2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
             2 $CellContext`Cqq34) $CellContext`yt^2) >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + 
           2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2) ($CellContext`Cqq11 - \
$CellContext`Cqq31 + 
           2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
             2 $CellContext`Cqq34) $CellContext`yt^2) >= 
         0, ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32)^2 + 
          3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2 + 
          2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 $CellContext`yt^4 >= 
         0, $CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 <= 
         0, $CellContext`Cqq11 + 
          2 $CellContext`Cqq32 <= $CellContext`Cqq31, $CellContext`Cqq11 + \
$CellContext`Cqq12 + $CellContext`Cqq31 + $CellContext`Cqq32 + \
($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2 <= 0, 
         3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) + ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2 <= 0, 
         3 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) + 
          5 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2 <= 
         0, $CellContext`Cqq11 + 
          2 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq33 + 
            2 $CellContext`Cqq34) $CellContext`yt^2 <= $CellContext`Cqq31, 
         2 $CellContext`Cqq11 + $CellContext`Cqq12 + 
          3 $CellContext`Cqq32 + (3 $CellContext`Cqq13 + 
            2 $CellContext`Cqq14 + $CellContext`Cqq33 + 
            4 $CellContext`Cqq34) $CellContext`yt^2 <= 0, 
         Or[
          
          And[($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32) ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34)^2 ($CellContext`Cqq11 + \
$CellContext`Cqq12 + $CellContext`Cqq31 + $CellContext`Cqq32 + 
             2 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34) $CellContext`yt^2) >= 0, 
           
           Or[($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 (2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
              4 $CellContext`Cqq32 + ($CellContext`Cqq13 - $CellContext`Cqq14 - 
                3 $CellContext`Cqq33 + 
                3 $CellContext`Cqq34) $CellContext`yt^2) (
              2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
              4 $CellContext`Cqq32 + (
                3 $CellContext`Cqq13 + $CellContext`Cqq14 - \
$CellContext`Cqq33 + 5 $CellContext`Cqq34) $CellContext`yt^2) >= 0, 
            16 ($CellContext`Cqq13 + $CellContext`Cqq14 + $CellContext`Cqq33 + \
$CellContext`Cqq34)^2 $CellContext`yt^4 (
              4 ($CellContext`Cqq11 + $CellContext`Cqq12 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + 
                2 ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34) $CellContext`yt^2) \
($CellContext`Cqq11 - $CellContext`Cqq31 + 
                2 $CellContext`Cqq32 + ($CellContext`Cqq13 - \
$CellContext`Cqq33 + 2 $CellContext`Cqq34) $CellContext`yt^2) - (
               2 $CellContext`Cqq11 - 2 $CellContext`Cqq31 + 
               4 $CellContext`Cqq32 + (
                 3 $CellContext`Cqq13 + $CellContext`Cqq14 - \
$CellContext`Cqq33 + 5 $CellContext`Cqq34) $CellContext`yt^2)^2) >= 
            0]], ($CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq33 + $CellContext`Cqq34)^2 <= 0]], $CellContext`vec[
        "Qqq", "U2"] = 
       And[$CellContext`Cqq12 + 
          2 $CellContext`Cqq13 + $CellContext`Cqq15 + $CellContext`Cqq32 + 
          2 $CellContext`Cqq33 + $CellContext`Cqq35 <= 
         0, ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq12 + \
$CellContext`Cqq15 + $CellContext`Cqq32 + $CellContext`Cqq35) >= 0, 
         Or[(2 $CellContext`Cqq13 + 2 $CellContext`Cqq33 - 
            2 ($CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34))^2 <= 
          4 ($CellContext`Cqq11 + $CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq31 + $CellContext`Cqq33 + $CellContext`Cqq34) \
($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 - 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 - 
            2 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            2 $CellContext`Cqq35), 
          256 ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) \
($CellContext`Cqq11 - $CellContext`Cqq12 + $CellContext`Cqq14 - \
$CellContext`Cqq15 + $CellContext`Cqq31 - $CellContext`Cqq32 + \
$CellContext`Cqq34 - $CellContext`Cqq35) ($CellContext`Cqq12 - \
$CellContext`Cqq13 + $CellContext`Cqq15 + $CellContext`Cqq32 - \
$CellContext`Cqq33 + $CellContext`Cqq35) >= 
          0, ($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) \
(($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) - \
($CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35)^2) <= 
          0], $CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35 <= 
         0, $CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34 <= 
         0, $CellContext`Cqq32 >= $CellContext`Cqq12 + $CellContext`Cqq13 + \
$CellContext`Cqq33 + 
          2 $CellContext`Cqq35, ($CellContext`Cqq13 + $CellContext`Cqq33) \
($CellContext`Cqq12 - $CellContext`Cqq32 + 2 $CellContext`Cqq35) >= 0, 
         Or[($CellContext`Cqq11 - $CellContext`Cqq13 + $CellContext`Cqq14 + \
$CellContext`Cqq31 - $CellContext`Cqq33 + $CellContext`Cqq34)^2 <= \
($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 + 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 + 
            6 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            6 $CellContext`Cqq35) ($CellContext`Cqq11 - 
            2 $CellContext`Cqq12 + $CellContext`Cqq13 + $CellContext`Cqq14 - 
            2 $CellContext`Cqq15 + $CellContext`Cqq31 - 
            2 $CellContext`Cqq32 + $CellContext`Cqq33 + $CellContext`Cqq34 - 
            2 $CellContext`Cqq35), ($CellContext`Cqq12^2 - \
$CellContext`Cqq15^2 - 4 $CellContext`Cqq15 $CellContext`Cqq32 - 
            3 $CellContext`Cqq32^2 + ($CellContext`Cqq14 + \
$CellContext`Cqq31) $CellContext`Cqq33 + 
            2 $CellContext`Cqq32 $CellContext`Cqq33 + $CellContext`Cqq11 \
($CellContext`Cqq13 + $CellContext`Cqq33) + $CellContext`Cqq33 \
$CellContext`Cqq34 + $CellContext`Cqq13 ($CellContext`Cqq14 + \
$CellContext`Cqq31 + 2 $CellContext`Cqq32 + $CellContext`Cqq34 - 
              4 $CellContext`Cqq35) - 
            2 $CellContext`Cqq12 ($CellContext`Cqq13 + $CellContext`Cqq32 + \
$CellContext`Cqq33 - 2 $CellContext`Cqq35) + 
            2 $CellContext`Cqq15 $CellContext`Cqq35 - 
            4 $CellContext`Cqq33 $CellContext`Cqq35 + 
            3 $CellContext`Cqq35^2) ($CellContext`Cqq12^2 + \
$CellContext`Cqq13 $CellContext`Cqq14 - $CellContext`Cqq15^2 + \
$CellContext`Cqq13 $CellContext`Cqq31 + 
            2 $CellContext`Cqq14 $CellContext`Cqq32 - 
            4 $CellContext`Cqq15 $CellContext`Cqq32 + 
            2 $CellContext`Cqq31 $CellContext`Cqq32 - 
            3 $CellContext`Cqq32^2 + $CellContext`Cqq14 $CellContext`Cqq33 + \
$CellContext`Cqq31 $CellContext`Cqq33 + $CellContext`Cqq13 $CellContext`Cqq34 + 
            2 $CellContext`Cqq32 $CellContext`Cqq34 + $CellContext`Cqq33 \
$CellContext`Cqq34 + $CellContext`Cqq11 ((-2) $CellContext`Cqq12 + \
$CellContext`Cqq13 + 2 $CellContext`Cqq32 + $CellContext`Cqq33 - 
              4 $CellContext`Cqq35) - 
            2 $CellContext`Cqq12 ($CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq32 + $CellContext`Cqq34 - 2 $CellContext`Cqq35) + 
            2 ((-2) $CellContext`Cqq14 + $CellContext`Cqq15 - 
              2 ($CellContext`Cqq31 + $CellContext`Cqq34)) $CellContext`Cqq35 + 
            3 $CellContext`Cqq35^2) <= 
          0, (($CellContext`Cqq13 + $CellContext`Cqq33) ($CellContext`Cqq11 + \
$CellContext`Cqq14 + $CellContext`Cqq31 + $CellContext`Cqq34) - \
($CellContext`Cqq12 + $CellContext`Cqq15 + $CellContext`Cqq32 + \
$CellContext`Cqq35)^2) (($CellContext`Cqq13 + $CellContext`Cqq33) \
($CellContext`Cqq11 + $CellContext`Cqq14 + $CellContext`Cqq31 + \
$CellContext`Cqq34) - ($CellContext`Cqq12 - $CellContext`Cqq15 - 
             3 $CellContext`Cqq32 + 3 $CellContext`Cqq35)^2) <= 
          0], $CellContext`Cqq12 + 
          2 $CellContext`Cqq35 <= $CellContext`Cqq32, $CellContext`Cqq11 + 
          2 $CellContext`Cqq34 <= $CellContext`Cqq31], $CellContext`vec[
        "Qqu", "MFV"] = 
       And[3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
            3 $CellContext`Cqu13 + $CellContext`Cqu83) $CellContext`yt^2 >= 0,
          3 $CellContext`Cqu11 + $CellContext`Cqu81 >= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 + (3 $CellContext`Cqu12 + 
            3 $CellContext`Cqu13 + 
            3 $CellContext`Cqu14 + $CellContext`Cqu82 + $CellContext`Cqu83 + \
$CellContext`Cqu84) $CellContext`yt^2 >= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 + (
            3 $CellContext`Cqu12 + $CellContext`Cqu82) $CellContext`yt^2 >= 0,
          6 $CellContext`Cqu11 + (
            6 $CellContext`Cqu13 - $CellContext`Cqu83) $CellContext`yt^2 >= \
$CellContext`Cqu81, 6 $CellContext`Cqu11 >= $CellContext`Cqu81, 
         6 $CellContext`Cqu11 + (6 $CellContext`Cqu12 + 6 $CellContext`Cqu13 + 
            6 $CellContext`Cqu14 - $CellContext`Cqu82 - $CellContext`Cqu83 - \
$CellContext`Cqu84) $CellContext`yt^2 >= $CellContext`Cqu81, 
         6 $CellContext`Cqu11 + (
            6 $CellContext`Cqu12 - $CellContext`Cqu82) $CellContext`yt^2 >= \
$CellContext`Cqu81], $CellContext`vec["Qqu", "U2"] = 
       And[3 $CellContext`Cqu13 + $CellContext`Cqu83 >= 0, 
         3 $CellContext`Cqu11 + $CellContext`Cqu81 >= 0, 
         3 $CellContext`Cqu14 + $CellContext`Cqu84 >= 0, 
         3 $CellContext`Cqu12 + $CellContext`Cqu82 >= 0, 
         6 $CellContext`Cqu13 >= $CellContext`Cqu83, 
         6 $CellContext`Cqu11 >= $CellContext`Cqu81, 
         6 $CellContext`Cqu14 >= $CellContext`Cqu84, 
         6 $CellContext`Cqu12 >= $CellContext`Cqu82], $CellContext`vec[
        "Qud", "MFV"] = 
       And[3 $CellContext`Cud11 + $CellContext`Cud81 <= 0, 
         3 $CellContext`Cud11 + $CellContext`Cud81 + (
            3 $CellContext`Cud12 + $CellContext`Cud82) $CellContext`yt^2 <= 0,
          6 $CellContext`Cud11 <= $CellContext`Cud81, 
         6 $CellContext`Cud11 + (
            6 $CellContext`Cud12 - $CellContext`Cud82) $CellContext`yt^2 <= \
$CellContext`Cud81], $CellContext`vec["Qud", "U2"] = 
       And[3 $CellContext`Cud13 + $CellContext`Cud83 <= 0, 
         3 $CellContext`Cud11 + $CellContext`Cud81 <= 0, 
         3 $CellContext`Cud14 + $CellContext`Cud84 <= 0, 
         3 $CellContext`Cud12 + $CellContext`Cud82 <= 0, 
         6 $CellContext`Cud13 <= $CellContext`Cud83, 
         6 $CellContext`Cud11 <= $CellContext`Cud81, 
         6 $CellContext`Cud14 <= $CellContext`Cud84, 
         6 $CellContext`Cud12 <= $CellContext`Cud82], $CellContext`vec[
        "Quu", "MFV"] = 
       And[$CellContext`Cuu1 <= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu1 + \
$CellContext`Cuu3 $CellContext`yt^2) >= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + $CellContext`Cuu3 \
$CellContext`yt^2 <= 
         0, $CellContext`Cuu1 + $CellContext`Cuu2 + ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 <= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu1 + \
$CellContext`Cuu2 + ($CellContext`Cuu3 + $CellContext`Cuu4) \
$CellContext`yt^2) >= 0, 
         3 ($CellContext`Cuu1 + $CellContext`Cuu2) + ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 <= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu3 $CellContext`yt^2) \
($CellContext`Cuu1 + $CellContext`Cuu2 + 
           2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 0, 
         3 ($CellContext`Cuu1 + $CellContext`Cuu2) + 
          5 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2 <= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + (3 $CellContext`Cuu3 + 
            2 $CellContext`Cuu4) $CellContext`yt^2 <= 
         0, ($CellContext`Cuu1 + $CellContext`Cuu2)^2 + 
          
          3 ($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu3 + \
$CellContext`Cuu4) $CellContext`yt^2 + 
          2 ($CellContext`Cuu3 + $CellContext`Cuu4)^2 $CellContext`yt^4 >= 0, 
         
         Or[
          
          And[($CellContext`Cuu1 + $CellContext`Cuu2) ($CellContext`Cuu3 + \
$CellContext`Cuu4)^2 ($CellContext`Cuu1 + $CellContext`Cuu2 + 
             2 ($CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 
           0, 
           
           Or[($CellContext`Cuu3 + $CellContext`Cuu4)^2 (
              2 $CellContext`Cuu1 + ($CellContext`Cuu3 - $CellContext`Cuu4) \
$CellContext`yt^2) (
              2 $CellContext`Cuu1 + (
                3 $CellContext`Cuu3 + $CellContext`Cuu4) $CellContext`yt^2) >= 
            0, ($CellContext`Cuu3 + $CellContext`Cuu4)^2 ((-4) \
$CellContext`Cuu1 $CellContext`Cuu2 - 
              4 ($CellContext`Cuu2 $CellContext`Cuu3 + $CellContext`Cuu1 \
$CellContext`Cuu4) $CellContext`yt^2 + ($CellContext`Cuu3 - \
$CellContext`Cuu4)^2 $CellContext`yt^4) <= 
            0]], ($CellContext`Cuu3 + $CellContext`Cuu4)^2 <= 
          0]], $CellContext`vec["Quu", "U2"] = 
       And[$CellContext`Cuu2 + 2 $CellContext`Cuu3 + $CellContext`Cuu5 <= 0, 
         2 $CellContext`Cuu1 + $CellContext`Cuu2 + 
          2 $CellContext`Cuu4 + $CellContext`Cuu5 <= 
         0, $CellContext`Cuu3 ($CellContext`Cuu2 + $CellContext`Cuu5) >= 0, 
         Or[($CellContext`Cuu3 + $CellContext`Cuu4) ($CellContext`Cuu2 + \
$CellContext`Cuu5) + $CellContext`Cuu1 ($CellContext`Cuu2 - 
             2 $CellContext`Cuu3 + $CellContext`Cuu5) <= 
          2 $CellContext`Cuu3 $CellContext`Cuu4, $CellContext`Cuu3 \
($CellContext`Cuu1 + $CellContext`Cuu4) ($CellContext`Cuu1 - \
$CellContext`Cuu2 + $CellContext`Cuu4 - $CellContext`Cuu5) ($CellContext`Cuu2 - \
$CellContext`Cuu3 + $CellContext`Cuu5) >= 
          0, $CellContext`Cuu3 ($CellContext`Cuu1 + $CellContext`Cuu4) \
($CellContext`Cuu3 ($CellContext`Cuu1 + $CellContext`Cuu4) - \
($CellContext`Cuu2 + $CellContext`Cuu5)^2) <= 0], $CellContext`Cuu1 <= 
         0, $CellContext`Cuu2 + $CellContext`Cuu3 <= 
         0, $CellContext`Cuu1 + $CellContext`Cuu2 + $CellContext`Cuu4 <= 
         0, $CellContext`Cuu2 $CellContext`Cuu3 >= 
         0, $CellContext`Cuu2 ($CellContext`Cuu1 + $CellContext`Cuu4) >= 0, 
         Or[($CellContext`Cuu2 - $CellContext`Cuu3) ($CellContext`Cuu1 - \
$CellContext`Cuu2 + $CellContext`Cuu4) + $CellContext`Cuu5^2 <= 
          0, ($CellContext`Cuu2^2 + $CellContext`Cuu1 ((-2) $CellContext`Cuu2 + \
$CellContext`Cuu3) - 
            2 $CellContext`Cuu2 $CellContext`Cuu4 + $CellContext`Cuu3 \
$CellContext`Cuu4 - $CellContext`Cuu5^2) ($CellContext`Cuu2^2 - 
            2 $CellContext`Cuu2 $CellContext`Cuu3 + $CellContext`Cuu3 \
($CellContext`Cuu1 + $CellContext`Cuu4) - $CellContext`Cuu5^2) <= 0, 
          2 $CellContext`Cuu2^2 ($CellContext`Cuu3 ($CellContext`Cuu1 + \
$CellContext`Cuu4) + $CellContext`Cuu5^2) >= $CellContext`Cuu2^4 + \
((-$CellContext`Cuu3) ($CellContext`Cuu1 + $CellContext`Cuu4) + \
$CellContext`Cuu5^2)^2]], $CellContext`displayBounds[
         Pattern[$CellContext`op, 
          Blank[]], 
         Pattern[$CellContext`flav, 
          Blank[]]] := 
       Module[{$CellContext`pwubLimits, $CellContext`scaLimits, \
$CellContext`vecLims, $CellContext`pwubPlot, $CellContext`scaPlot, \
$CellContext`vecPlot}, $CellContext`pwubLimits = Quiet[
            $CellContext`lim[$CellContext`op, $CellContext`flav, 
             "pwub"]]; $CellContext`scaLimits = Quiet[
            $CellContext`lim[$CellContext`op, $CellContext`flav, "pwub+sca"]]; 
         If[
           Or[
            Not[
             ListQ[$CellContext`pwubLimits]], 
            Not[
             ListQ[$CellContext`scaLimits]], Length[$CellContext`pwubLimits] == 
            0], 
           Return[
            Column[{
              Style[
              "Marginalized bounds data not available for this \
operator/flavor combination.", 12, Italic, Red], 
              Spacer[5], 
              Style[
              "Please define lim[\"" <> ToString[$CellContext`op] <> "\", \"" <> 
               ToString[$CellContext`flav] <> "\", \"pwub\"] and lim[\"" <> 
               ToString[$CellContext`op] <> "\", \"" <> 
               ToString[$CellContext`flav] <> "\", \"pwub+sca\"]", 10, 
               Gray]}]]]; $CellContext`vecLims = \
$CellContext`vecLimits[$CellContext`scaLimits]; $CellContext`pwubPlot = \
$CellContext`makeIntervalPlot[$CellContext`pwubLimits, 
            "Partial-wave unitarity bounds", 
            RGBColor[
            0.2, 0.4, 
             0.8]]; $CellContext`scaPlot = \
$CellContext`makeIntervalPlot[$CellContext`scaLimits, 
            "Partial-wave unitarity bounds with spinning sum rules (scalar \
dominance)", 
            RGBColor[
            0.8, 0.3, 
             0.3]]; $CellContext`vecPlot = \
$CellContext`makeIntervalPlot[$CellContext`vecLims, 
            "Partial-wave unitarity bounds with spinning sum rules (vector \
dominance)", 
            RGBColor[0.3, 0.7, 0.3]]; Column[{
            Grid[{{
               Style["Partial-wave unitarity bounds", Bold], SpanFromLeft, 
               SpanFromLeft}, {
               Style["Coefficient", Bold], 
               Style["Lower bound", Bold], 
               Style["Upper bound", Bold]}, 
              Apply[Sequence, 
               Map[{
                 Style[$CellContext`s Part[#, 1]], 
                 NumberForm[
                  Part[#, 2], {Infinity, 2}], 
                 NumberForm[
                  Part[#, 3], {Infinity, 2}]}& , $CellContext`pwubLimits]], {
              "", "", ""}, {
               Style[
               "Partial-wave unitarity bounds with spinning sum rules (scalar \
dominance)", Bold], SpanFromLeft, SpanFromLeft}, {
               Style["Coefficient", Bold], 
               Style["Lower bound", Bold], 
               Style["Upper bound", Bold]}, 
              Apply[Sequence, 
               Map[{
                 Style[$CellContext`s Part[#, 1]], 
                 NumberForm[
                  Part[#, 2], {Infinity, 2}], 
                 NumberForm[
                  Part[#, 3], {Infinity, 2}]}& , $CellContext`scaLimits]], {
              "", "", ""}, {
               Style[
               "Partial-wave unitarity bounds with spinning sum rules (vector \
dominance)", Bold], SpanFromLeft, SpanFromLeft}, {
               Style["Coefficient", Bold], 
               Style["Lower bound", Bold], 
               Style["Upper bound", Bold]}, 
              Apply[Sequence, 
               Map[{
                 Style[$CellContext`s Part[#, 1]], 
                 NumberForm[
                  Part[#, 2], {Infinity, 2}], 
                 NumberForm[
                  Part[#, 3], {Infinity, 2}]}& , $CellContext`vecLims]]}, 
             Frame -> All, FrameStyle -> LightGray, Background -> {None, {
                GrayLevel[0.9], White, White, 
                Apply[Sequence, 
                 ConstantArray[{
                   GrayLevel[0.97], White}, 
                  Length[$CellContext`pwubLimits]]], 
                GrayLevel[0.9], White, White, 
                Apply[Sequence, 
                 ConstantArray[{
                   GrayLevel[0.97], White}, 
                  Length[$CellContext`scaLimits]]], 
                GrayLevel[0.9], White, White, 
                Apply[Sequence, 
                 ConstantArray[{
                   GrayLevel[0.97], White}, 
                  Length[$CellContext`vecLims]]]}}, 
             Alignment -> {{Left, Center, Center}}, 
             ItemSize -> {{15, 15, 15}, Automatic}]}, Alignment -> 
           Left]], $CellContext`lim[
        "Qdd", "MFV", 
         "pwub"] = {{$CellContext`Cdd1, \
-6.283185307311027104216213232271953248`20., 
          6.28318530719099686504605573278731038379`20.}, {$CellContext`Cdd2, \
-8.37758040985047974724612692602518560795`20., 
          8.37758041360545760349583349753258509199`20.}}, $CellContext`lim[
        "Qdd", "MFV", 
         "pwub+sca"] = {{$CellContext`Cdd1, 0, 
          4.71238904325751939441294521693258598584`20.}, {$CellContext`Cdd2, \
-4.71238900063153780076536657706354970014`20., 
          3.14159258388110587231442288398960263261`20.}}, $CellContext`lim[
        "Qdd", "U2", 
         "pwub"] = {{$CellContext`Cdd1, \
-6.2831853072084344109432989731112665373`20., 
          6.28318530712873443487393360842615018775`20.}, {$CellContext`Cdd2, \
-6.28318530723148128455178396092375403572`20., 
          6.28318530709219410160208072197442276304`20.}, {$CellContext`Cdd3, \
-4.71238898061891075327694757430028237601`20., 
          4.71238898041715241046569866552586152481`20.}, {$CellContext`Cdd4, \
-8.37758040976435067686378550194488332125`20., 
          8.37758041016525064292186560339568255019`20.}, {$CellContext`Cdd5, \
-8.37758040944857502632267928861671390199`20., 
          8.37758040977227627036671160419247005707`20.}}, $CellContext`lim[
        "Qdd", "U2", 
         "pwub+sca"] = {{$CellContext`Cdd1, 0, 
          6.28318530767310881130532979680835725828`20.}, {$CellContext`Cdd2, 
          0, 6.28318530715889355283560177985723758607`20.}, \
{$CellContext`Cdd3, 0, 
          4.71238898044265453716858701138627613165`20.}, {$CellContext`Cdd4, \
-6.28358305723098029349425228942071967345`20., 
          3.76991116696737438531312626089219966951`20.}, {$CellContext`Cdd5, \
-6.28376217882383493888443878105992849606`20., 
          3.31786001908689852280281412953062825545`20.}}, $CellContext`lim[
        "Qed", "MFV", 
         "pwub"] = {{$CellContext`Ced1, \
-7.25519745707927570442548139863943734696`20., 
          7.2551974569781418576230177429605105241`20.}}, $CellContext`lim[
        "Qed", "MFV", 
         "pwub+sca"] = {{$CellContext`Ced1, 0, 
          7.2551974569781418576230177429605105241`20.}}, $CellContext`lim[
        "Qed", "U2", 
         "pwub"] = {{$CellContext`Ced1, \
-10.88279618581630981571351937679938011498`20., 
          10.88279618552113193447816251573380704842`20.}, {$CellContext`Ced2, \
-12.56637061436300526897721079056665372863`20., 
          12.56637061456919334150264610135283454031`20.}, {$CellContext`Ced3, \
-12.56637061437050141497673196078437561974`20., 
          12.56637061426353302709301244066750200889`20.}, {$CellContext`Ced4, \
-12.56637061436797691391769497045635500927`20., 
          12.56637061453820720290986357344570304142`20.}}, $CellContext`lim[
        "Qed", "U2", 
         "pwub+sca"] = {{$CellContext`Ced1, 0, 
          10.88279618553496709492930652392424076496`20.}, {$CellContext`Ced2, 
          0, 12.56637061427865495078948421948037777731`20.}, \
{$CellContext`Ced3, 0, 
          12.5663706144947571055352453698340241253`20.}, {$CellContext`Ced4, 
          0, 12.56637061454375987949177148202952277382`20.}}, \
$CellContext`lim[
        "Qee", "MFV", 
         "pwub"] = {{$CellContext`Cee1, \
-4.71238898061541924453816571686489874732`20., 
          4.71238898044180390178355552230678426882`20.}}, $CellContext`lim[
        "Qee", "MFV", 
         "pwub+sca"] = {{$CellContext`Cee1, 0, 
          4.71238898044180390178355552230678426881`20.}}, $CellContext`lim[
        "Qee", "U2", 
         "pwub"] = {{$CellContext`Cee1, \
-6.28318530753528669438447448597294303552`20., 
          6.283185307250909542670338359756163441`20.}, {$CellContext`Cee2, \
-6.28318530720891994982109129504548413327`20., 
          6.28318530719450588891734498204732130752`20.}, {$CellContext`Cee3, \
-6.28318530743363287755539792534999715492`20., 
          6.28318530731654840844220501335638439324`20.}}, $CellContext`lim[
        "Qee", "U2", 
         "pwub+sca"] = {{$CellContext`Cee1, 0, 
          6.28318530727421694393512423647913859249`20.}, {$CellContext`Cee2, 
          0, 6.28318530719172410967988957236523628652`20.}, \
{$CellContext`Cee3, 0, 
          6.28318530731862634613058969354349432011`20.}}, $CellContext`lim[
        "Qeu", "MFV", 
         "pwub"] = {{$CellContext`Ceu1, \
-8.88576587673400660156628480035470243733`20., 
          8.88576587634112701655423660745286397701`20.}, {$CellContext`Ceu2, \
-15.39059796196629874675771327744785216053`20., 
          15.39059796219395812488634078017234798306`20.}}, $CellContext`lim[
        "Qeu", "MFV", 
         "pwub+sca"] = {{$CellContext`Ceu1, 0, 
          8.88576587633837529953452888997835848982`20.}, {$CellContext`Ceu2, \
-8.88576587727140565315437798433390696079`20., 
          12.56637061425911069622541786998298242291`20.}}, $CellContext`lim[
        "Qeu", "U2", 
         "pwub"] = {{$CellContext`Ceu1, \
-10.88279618581630981571351937679938011498`20., 
          10.88279618552113193447816251573380704842`20.}, {$CellContext`Ceu2, \
-12.56637061436300526897721079056665372863`20., 
          12.56637061456919334150264610135283454031`20.}, {$CellContext`Ceu3, \
-12.56637061437050141497673196078437561974`20., 
          12.56637061426353302709301244066750200889`20.}, {$CellContext`Ceu4, \
-12.56637061436797691391769497045635500927`20., 
          12.56637061453820720290986357344570304142`20.}}, $CellContext`lim[
        "Qeu", "U2", 
         "pwub+sca"] = {{$CellContext`Ceu1, 0, 
          10.88279618553496709492930652392424076496`20.}, {$CellContext`Ceu2, 
          0, 12.56637061427865495078948421948037777731`20.}, \
{$CellContext`Ceu3, 0, 
          12.5663706144947571055352453698340241253`20.}, {$CellContext`Ceu4, 
          0, 12.56637061454375987949177148202952277382`20.}}, \
$CellContext`lim[
        "Qld", "MFV", 
         "pwub"] = {{$CellContext`Cld1, \
-5.13019932084359056073274408897359603503`20., 
          5.13019932077664373638833315931029693313`20.}}, $CellContext`lim[
        "Qld", "MFV", 
         "pwub+sca"] = {{$CellContext`Cld1, \
-5.1301993208435905607327440889735882686`20., 0}}, $CellContext`lim[
        "Qld", "U2", 
         "pwub"] = {{$CellContext`Cld1, \
-7.69529898101008074147985197810489006122`20., 
          7.69529898112560666135317144696501373765`20.}, {$CellContext`Cld2, \
-10.88279618572493987460895485619999218214`20., 
          10.88279618553438064217056034573465918966`20.}, {$CellContext`Cld3, \
-10.88279618543092863436851427829573606966`20., 
          10.88279618547872209767537853168503849939`20.}, {$CellContext`Cld4, \
-12.56637061436008562994228117870446426568`20., 
          12.56637061427776489052632680963412066726`20.}}, $CellContext`lim[
        "Qld", "U2", 
         "pwub+sca"] = {{$CellContext`Cld1, \
-7.69529898120967685193207574775572498559`20., 
          0}, {$CellContext`Cld2, \
-10.88279618554686408606506717329007926414`20., 
          0}, {$CellContext`Cld3, \
-10.88279618542917097007749205372350214304`20., 
          0}, {$CellContext`Cld4, \
-12.56637061436009879205374197456714988925`20., 0}}, $CellContext`lim[
        "Qle", "MFV", 
         "pwub"] = {{$CellContext`Cle1, \
-8.88576587644759077169104602862560120339`20., 
          8.88576587640618099555812321920640866771`20.}}, $CellContext`lim[
        "Qle", "MFV", 
         "pwub+sca"] = {{$CellContext`Cle1, \
-8.88576587644759077169104602862560120339`20., 0}}, $CellContext`lim[
        "Qle", "U2", 
         "pwub"] = {{$CellContext`Cle1, \
-12.5663706144191279246611727581495257465`20., 
          12.56637061424059363071872547296954417157`20.}, {$CellContext`Cle2, \
-12.56637061444274782770852577012775796869`20., 
          12.56637061457129699185663771767202407444`20.}, {$CellContext`Cle3, \
-12.56637061452296531143901358622626090061`20., 
          12.5663706145356946355508767749253439635`20.}, {$CellContext`Cle4, \
-12.56637061441913462353969644920600278668`20., 
          12.56637061456905419655268420681886796856`20.}}, $CellContext`lim[
        "Qle", "U2", 
         "pwub+sca"] = {{$CellContext`Cle1, \
-12.56637061509420937897905633290034499707`20., 
          0}, {$CellContext`Cle2, \
-12.56637061473532865291945094238364094805`20., 
          0}, {$CellContext`Cle3, \
-12.56637061436924164072589628261398103211`20., 
          0}, {$CellContext`Cle4, \
-12.56637061436301949671129251076607155568`20., 0}}, $CellContext`lim[
        "Qll", "MFV", 
         "pwub"] = {{$CellContext`Cll1, \
-6.28318530721707345616663635336092232654`20., 
          6.28318530712260496934304178027562854152`20.}, {$CellContext`Cll2, \
-8.37758040897760357276058863077516976321`20., 
          8.37758040978309989465708548878541593973`20.}}, $CellContext`lim[
        "Qll", "MFV", 
         "pwub+sca"] = {{$CellContext`Cll1, 0, 
          6.2831853071186579448589108598361901756`20.}, {$CellContext`Cll2, \
-6.28318530655126794663114614091822356039`20., 
          3.76991116682932744016789121068428716162`20.}}, $CellContext`lim[
        "Qll", "U2", 
         "pwub"] = {{$CellContext`Cll1, \
-6.28318530718050332725892488806034802433`20., 
          6.28318530728558652101613273942398133986`20.}, {$CellContext`Cll2, \
-6.2831853074500414712714139885450544716`20., 
          6.28318530719737602337566930662534248432`20.}, {$CellContext`Cll3, \
-6.28318530735439758298754801641891780252`20., 
          6.28318530726821180233912033815119118291`20.}, {$CellContext`Cll4, \
-12.56636813418468264596900273335157525087`20., 
          12.56637051209052276712760246597643940783`20.}, {$CellContext`Cll5, \
-12.56637061450206482086253879393934703393`20., 
          12.56637061405093489876796327487657835469`20.}}, $CellContext`lim[
        "Qll", "U2", 
         "pwub+sca"] = {{$CellContext`Cll1, 0, 
          6.28318530737952858351428725501692051745`20.}, {$CellContext`Cll2, 
          0, 6.28318530787450155974952717861969650737`20.}, \
{$CellContext`Cll3, 0, 
          6.28318530727952759541628234197781297514`20.}, {$CellContext`Cll4, \
-6.28346284599561872942640364630977302546`20., 
          4.71238897588837082533184783846191190894`20.}, {$CellContext`Cll5, \
-6.28396917171408843612586970062155799782`20., 
          4.14284657636719803822164002422157997912`20.}}, $CellContext`lim[
        "Qlq", "MFV", 
         "pwub"] = {{$CellContext`Clq11, \
-4.44288293828163771502256231025108080736`20., 
          4.44288293822819958567046096214282836607`20.}, {$CellContext`Clq12, \
-7.69529898112355663034236699226559379441`20., 
          7.69529898100997947771371723417858998188`20.}, {$CellContext`Clq31, \
-4.44288293827555189003390828580175935643`20., 
          4.44288293819128451139963233348489171371`20.}, {$CellContext`Clq32, \
-7.69529898133375841520426383822680797392`20., 
          7.6952989809710910436270718209950148649`20.}}, $CellContext`lim[
        "Qlq", "MFV", 
         "pwub+sca"] = {{$CellContext`Clq11, 0, 
          4.4428829382640043535757783694095627005`20.}, {$CellContext`Clq12, \
-4.44288293756943134770400997947893975911`20., 
          6.28318530727260957972355624096564657121`20.}, {$CellContext`Clq31, \
-3.14159265352267641698395874656970651206`20., 
          4.44288293822581555637939161507237419655`20.}, {$CellContext`Clq32, \
-6.98924214392447164827522036941419099096`20., 
          7.69529898112129838606191179701804200119`20.}}, $CellContext`lim[
        "Qlq", "U2", 
         "pwub"] = {{$CellContext`Clq11, \
-5.4413980927228648569251531499044313063`20., 
          5.44139809273982658372642826865109396241`20.}, {$CellContext`Clq12, \
-7.69529898105225123644810699515986174233`20., 
          7.6952989811085348107132286444146865451`20.}, {$CellContext`Clq13, \
-7.69529898108456573582964042023987120907`20., 
          7.69529898111665021854816515549771027248`20.}, {$CellContext`Clq14, \
-10.88279618541728394161283463762055662212`20., 
          10.8827961854277392995534049489467613642`20.}, {$CellContext`Clq31, \
-5.44139809297500373761924809854286796594`20., 
          5.44139809275009236276758083193530990359`20.}, {$CellContext`Clq32, \
-6.28318530668479294219527208530334448789`20., 
          6.28318530705937335428096037204154886554`20.}, {$CellContext`Clq33, \
-6.28318530711278704381010251584857420818`20., 
          6.28318530718521605353187261383109388126`20.}, {$CellContext`Clq34, \
-6.28318530713557242772842959798441463501`20., 
          6.28318530719199667842295789844972677485`20.}}, $CellContext`lim[
        "Qlq", "U2", 
         "pwub+sca"] = {{$CellContext`Clq11, 0, 
          5.44139809277098736120844882549379923049`20.}, {$CellContext`Clq12, 
          0, 7.69529898111586734840726266501585295009`20.}, \
{$CellContext`Clq13, 0, 
          7.69529898102924527065354838973467569214`20.}, {$CellContext`Clq14, 
          0, 10.88279618547040876276381239173178960677`20.}, \
{$CellContext`Clq31, -3.1415926535782978599929336290008379288`20., 
          5.44139809273455135572187207034816688161`20.}, {$CellContext`Clq32, \
-3.14159265352667790062303326617179063582`20., 
          6.28318530702145573051979803393206913997`20.}, {$CellContext`Clq33, \
-3.14159265357586112289608420654275177406`20., 
          6.28318530714935344044030553968130185739`20.}, {$CellContext`Clq34, \
-3.14159265358656895215370505262870934713`20., 
          6.28318530712129077960986423413070914737`20.}}, $CellContext`lim[
        "Qlu", "MFV", 
         "pwub"] = {{$CellContext`Clu1, \
-6.2831853071998520250972205697672192764`20., 
          6.28318530711946276765475885669798376724`20.}, {$CellContext`Clu2, \
-10.88279618599927226622527945661293512932`20., 
          10.88279618538371370366406846888130893285`20.}}, $CellContext`lim[
        "Qlu", "MFV", 
         "pwub+sca"] = {{$CellContext`Clu1, \
-6.28318530718803667306042739134735420703`20., 
          0}, {$CellContext`Clu2, \
-8.88576587618121165524013662550480067942`20., 
          6.28318530814316825057108080034048613561`20.}}, $CellContext`lim[
        "Qlu", "U2", 
         "pwub"] = {{$CellContext`Clu1, \
-7.69529898101008074147985197810489006122`20., 
          7.69529898112560666135317144696501373765`20.}, {$CellContext`Clu2, \
-10.88279618572493987460895485619999218214`20., 
          10.88279618553438064217056034573465918966`20.}, {$CellContext`Clu3, \
-10.88279618543092863436851427829573606966`20., 
          
          10.88279618547872209767537853168503849939`20.}, {$CellContext`Clu4, \
-12.56637061436008562994228117870446426568`20., 
          12.56637061427776489052632680963412066726`20.}}, $CellContext`lim[
        "Qlu", "U2", 
         "pwub+sca"] = {{$CellContext`Clu1, \
-7.69529898120967685193207574775572498559`20., 
          0}, {$CellContext`Clu2, \
-10.88279618554686408606506717329007926414`20., 
          0}, {$CellContext`Clu3, \
-10.88279618542917097007749205372350214304`20., 
          0}, {$CellContext`Clu4, \
-12.56637061436009879205374197456714988925`20., 0}}, $CellContext`lim[
        "Qqd", "MFV", 
         "pwub"] = {{$CellContext`Cqd11, \
-3.62759872848143781195920538784208126145`20., 
          3.62759872850497963515260663611048380477`20.}, {$CellContext`Cqd81, \
-12.14547700734855635197818781521812997639`20., 
          12.14547700730467718363789574522157562736`20.}, \
{$CellContext`Cqd12, -6.28318530743623573960002915775167057351`20., 
          6.28318530709232150668254829010424443871`20.}, {$CellContext`Cqd82, \
-23.56194490262391179165631854758280053695`20., 
          23.56194489947593019156033966616313644987`20.}}, $CellContext`lim[
        "Qqd", "MFV", 
         "pwub+sca"] = {{$CellContext`Cqd11, \
-3.62759872846836053030571046282860278318`20., 
          0}, {$CellContext`Cqd81, \
-8.37758040963456514481547431032900857992`20., 
          10.88279618146162501930279909844756816937`20.}, \
{$CellContext`Cqd12, -5.13019932064929192502364515521153920388`20., 
          3.62759872883149967124536926026414013556`20.}, {$CellContext`Cqd82, \
-18.84955593550599696558133957576177918259`20., 
          21.35357804432748123576182619569196135763`20.}}, $CellContext`lim[
        "Qqd", "U2", 
         "pwub"] = {{$CellContext`Cqd11, \
-4.44288293828779089547523539860464640044`20., 
          4.44288293820911736465243199707750347235`20.}, {$CellContext`Cqd12, \
-6.28318530744946997218294474138035986511`20., 
          6.28318530731551664900032162924523036425`20.}, {$CellContext`Cqd13, \
-6.28318530718067099471131728438994436734`20., 
          6.28318530711488557724335596517475771556`20.}, {$CellContext`Cqd14, \
-8.88576587633273046358138687419466635734`20., 
          8.88576587633862115372887804035171951704`20.}, {$CellContext`Cqd81, \
-12.75694016277101847490564387010168473884`20., 
          12.75694016474504819937899148088463884158`20.}, \
{$CellContext`Cqd82, -14.13716694146817386545672759627062977446`20., 
          14.13716694267148110919565066717874041884`20.}, \
{$CellContext`Cqd83, -14.13716694228457518138427057276918260326`20., 
          14.13716694041681626548511391786097865615`20.}, \
{$CellContext`Cqd84, -16.08910236844624055733753484580760602881`20., 
          16.08910237134544639463773001543492602337`20.}}, $CellContext`lim[
        "Qqd", "U2", 
         "pwub+sca"] = {{$CellContext`Cqd11, \
-4.44288293830560820315202482831959697394`20., 
          0}, {$CellContext`Cqd12, \
-6.28318530744853814715568144437126860007`20., 
          0}, {$CellContext`Cqd13, \
-6.28318530743313072588069803061072352552`20., 
          0}, {$CellContext`Cqd14, \
-8.88576587639625601582329310547914874303`20., 
          0}, {$CellContext`Cqd81, \
-8.37758040977804241724839775966919241391`20., 
          12.75694016474521529260430763329512072902`20.}, \
{$CellContext`Cqd82, -8.37758040920154396846520218828089049625`20., 
          14.13716694264864816304061373926737163698`20.}, \
{$CellContext`Cqd83, -8.37758040988047594146938966822516993206`20., 
          14.13716694264937424489576223272481127161`20.}, \
{$CellContext`Cqd84, -8.37758040978739471651001090241855988906`20., 
          16.08910237053743110256406237543623109075`20.}}, $CellContext`lim[
        "Qqe", "MFV", 
         "pwub"] = {{$CellContext`Cqe1, \
-6.2831853071998520250972205697672192764`20., 
          6.28318530711946276765475885669798376724`20.}, {$CellContext`Cqe2, \
-10.88279618599927226622527945661293512932`20., 
          10.88279618538371370366406846888130893285`20.}}, $CellContext`lim[
        "Qqe", "MFV", 
         "pwub+sca"] = {{$CellContext`Cqe1, \
-6.28318530718803667306042739134735420703`20., 
          0}, {$CellContext`Cqe2, \
-8.88576587618121165524013662550480067942`20., 
          6.28318530814316825057108080034048613561`20.}}, $CellContext`lim[
        "Qqe", "U2", 
         "pwub"] = {{$CellContext`Cqe1, \
-7.69529898101008074147985197810489006122`20., 
          
          7.69529898112560666135317144696501373765`20.}, {$CellContext`Cqe2, \
-10.88279618572493987460895485619999218214`20., 
          10.88279618553438064217056034573465918966`20.}, {$CellContext`Cqe3, \
-10.88279618543091946800787949456883077974`20., 
          10.88279618547872209767537853168503849939`20.}, {$CellContext`Cqe4, \
-12.56637061436008562994228117870446426568`20., 
          12.56637061427776489052632680963412066726`20.}}, $CellContext`lim[
        "Qqe", "U2", 
         "pwub+sca"] = {{$CellContext`Cqe1, \
-7.69529898120967685193207574775572498559`20., 
          0}, {$CellContext`Cqe2, \
-10.88279618554686409282429163281006078893`20., 
          0}, {$CellContext`Cqe3, \
-10.88279618579876404704570761064893061012`20., 
          0}, {$CellContext`Cqe4, \
-12.56637061435963929258109872708914832977`20., 0}}, $CellContext`lim[
        "Qqq", "MFV", 
         "pwub"] = {{$CellContext`Cqq11, \
-5.38558740757414397857285861870109469931`20., 
          5.38558740448015007035818985830239131138`20.}, {$CellContext`Cqq31, \
-3.45575191685691703730946799531517619602`20., 
          3.4557519165338109255121848348457081473`20.}, {$CellContext`Cqq12, \
-5.3407075126524085296635732337006646611`20., 
          5.34070750950905696919734145605383349436`20.}, {$CellContext`Cqq32, \
-3.66519142816300680603668672690940329639`20., 
          3.66519142753803322095902132462721374258`20.}, {$CellContext`Cqq13, \
-7.68, 7.68}, {$CellContext`Cqq33, \
-5.00539726441780181705655658016801881021`20., 
          5.00539725792395101962911786970387817044`20.}, {$CellContext`Cqq14, \
-8.1967630078355101158058237523038403389`20., 
          8.19676301666775862877511586920221822874`20.}, {$CellContext`Cqq34, \
-5.31, 5.31}}, $CellContext`lim[
        "Qqq", "MFV", 
         "pwub+sca"] = {{$CellContext`Cqq11, -5.39, 
          4.71}, {$CellContext`Cqq31, \
-3.45575191864010902996964805478728301182`20., 
          2.51}, {$CellContext`Cqq12, \
-5.02654824729529111400516640103778001925`20., 
          5.34070750956696528805034679012729740178`20.}, {$CellContext`Cqq32, \
-1.57079633232136271936803432319371431122`20., 
          3.67}, {$CellContext`Cqq13, \
-7.09810116211165593126505394830691415955`20., 
          7.25923890396671011190671664340697992434`20.}, {$CellContext`Cqq33, \
-4.02568593806037643787702074896206754492`20., 
          5.00539727855171605562438539402831490975`20.}, {$CellContext`Cqq14, \
-8.2, 7.669018861339285583280246142470511116`20.}, {$CellContext`Cqq34, -4.56,
           3.79136032910018860551372453344636958947`20.}}, $CellContext`lim[
        "Qqq", "U2", 
         "pwub"] = {{$CellContext`Cqq11, \
-5.38558740452344020357322737619577568451`20., 
          5.38558740386401226863196628781879025167`20.}, {$CellContext`Cqq31, \
-3.45575191880112613927023996519106749828`20., 
          3.45575191875563950654095872516919440933`20.}, {$CellContext`Cqq12, \
-4.44288293821956520302510513886826516621`20., 
          4.44288293807749596574190489434423568951`20.}, {$CellContext`Cqq32, \
-3.67721889741008830337923133659188130016`20., 
          3.67721889824607119580084956132241046766`20.}, {$CellContext`Cqq13, \
-3.76991118483857346643064107007103908894`20., 
          3.76991118505982433529113011246115930418`20.}, {$CellContext`Cqq33, \
-4.18879020482164370649052739160830861619`20., 
          4.1887902049954445223928513005724950821`20.}, {$CellContext`Cqq14, \
-5.34070751046214182014465884115823967664`20., 
          5.34070751012332698623962302819599648938`20.}, {$CellContext`Cqq34, \
-3.66519142920316402705413046587796982497`20., 
          3.66519142959528491827637241297888814175`20.}, {$CellContext`Cqq15, \
-5.20037231638941179825081974293633432385`20., 
          5.20029409088105501430240960843817625667`20.}, {$CellContext`Cqq35, \
-4.18879020483498836304079489492763213978`20., 
          4.18879020503337773030508512342688476911`20.}}, $CellContext`lim[
        "Qqq", "U2", 
         "pwub+sca"] = {{$CellContext`Cqq11, \
-5.38558740524845969181324715216644154926`20., 
          4.71238894931174126410940417867952365202`20.}, {$CellContext`Cqq31, \
-3.45575191888341318116115356241293672728`20., 
          2.51327412421430374558165578528568573829`20.}, {$CellContext`Cqq12, \
-4.44288293828982165379665565770116600182`20., 
          3.33216220963283736066380587522880405792`20.}, {$CellContext`Cqq32, \
-3.4808693545927954627015988383378313521`20., 
          3.67721889829258152970833879406728269623`20.}, {$CellContext`Cqq13, \
-3.14165603398550943748608510833288644543`20., 
          3.76991118732599608769163730456493655694`20.}, {$CellContext`Cqq33, \
-3.1416724424346181929289006889646808434`20., 
          4.18879020584628947213158708424224468869`20.}, {$CellContext`Cqq14, \
-5.02654824587058863753638812029200687242`20., 
          5.34070750969287770452529846159820335356`20.}, {$CellContext`Cqq34, \
-1.57079633675472971789546392626449932149`20., 
          3.66519142917326955510411026814691385986`20.}, {$CellContext`Cqq15, \
-5.20037283705870062745632753666601956104`20., 
          5.15273044754311613758776683987882429136`20.}, {$CellContext`Cqq35, \
-3.14159265544030915051198314162751211762`20., 
          4.18879020510937927899312897386141046404`20.}}, $CellContext`lim[
        "Qqu", "MFV", 
         "pwub"] = {{$CellContext`Cqu11, \
-4.44288293815836628299441444465358553208`20., 
          4.44288293809805530471486873251646113996`20.}, {$CellContext`Cqu12, \
-7.69529898132673135773385490774225787889`20., 
          7.69529898093999909362170372620818614396`20.}, {$CellContext`Cqu13, \
-7.6952989809844047970679519867657832174`20., 
          7.6952989809518953090634107993417814445`20.}, {$CellContext`Cqu14, \
-13.32864881448836689800885575579665302345`20., 
          13.32864881463193604492054259177381497582`20.}, \
{$CellContext`Cqu81, -12.75694016383975719903629209246323414531`20., 
          12.75694016468901656488812643284912718518`20.}, \
{$CellContext`Cqu82, -24.62103016049560291599359333156657003949`20., 
          24.62103012249782550237145297068027680987`20.}, \
{$CellContext`Cqu83, -24.62103015595844007126056254250359274227`20., 
          24.62103012153882409547921860403682734758`20.}, \
{$CellContext`Cqu84, -47.69559843544884746123880270583270482331`20., 
          47.69559843312300076002507564107422209637`20.}}, $CellContext`lim[
        "Qqu", "MFV", 
         "pwub+sca"] = {{$CellContext`Cqu11, \
-4.44288293824569208017284974361274522338`20., 
          0}, {$CellContext`Cqu12, \
-6.283185308434490978150152348577680349`20., 
          4.44288293866632380939593582964116162196`20.}, {$CellContext`Cqu13, \
-6.28318530757088101664471421590495065821`20., 
          4.44288294025249048549137760587850385114`20.}, {$CellContext`Cqu14, \
-13.3286488255983041825582764031019642716`20., 
          12.56637063749167536694967997837722374804`20.}, \
{$CellContext`Cqu81, -8.37758040973177488734813782987911286178`20., 
          12.7569401634063069183844382824951528208`20.}, {$CellContext`Cqu82, \
-21.05120333236209590640539049833305000606`20., 
          22.27598826988136957452133956751259678794`20.}, \
{$CellContext`Cqu83, -21.05120333421252544219190796082749763929`20., 
          22.2759882649450034524175249872076599108`20.}, {$CellContext`Cqu84, \
-42.76989260822059238636421899420137997631`20., 
          41.98412150224733885186698124858301191923`20.}}, $CellContext`lim[
        "Qqu", "U2", 
         "pwub"] = {{$CellContext`Cqu11, \
-4.44288293828779089547523539860464640044`20., 
          4.44288293820911736465243199707750347235`20.}, {$CellContext`Cqu12, \
-6.28318530744946997218294474138035986511`20., 
          6.28318530731551664900032162924523036425`20.}, {$CellContext`Cqu13, \
-6.28318530718067099471131728438994436734`20., 
          6.28318530711488557724335596517475771556`20.}, {$CellContext`Cqu14, \
-8.88576587633273046358138687419466635734`20., 
          8.88576587633862115372887804035171951704`20.}, {$CellContext`Cqu81, \
-12.75694016277101847490564387010168473884`20., 
          12.75694016474504819937899148088463884158`20.}, \
{$CellContext`Cqu82, -14.13716694146817386545672759627062977446`20., 
          14.13716694267148110919565066717874041884`20.}, \
{$CellContext`Cqu83, -14.13716694228457518138427057276918260326`20., 
          14.13716694041681626548511391786097865615`20.}, \
{$CellContext`Cqu84, -16.08910236844624055733753484580760602881`20., 
          16.08910237134544639463773001543492602337`20.}}, $CellContext`lim[
        "Qqu", "U2", 
         "pwub+sca"] = {{$CellContext`Cqu11, \
-4.44288293830560820315202482831959697394`20., 
          0}, {$CellContext`Cqu12, \
-6.28318530744853814715568144437126860007`20., 
          0}, {$CellContext`Cqu13, \
-6.28318530743313072588069803061072352552`20., 
          0}, {$CellContext`Cqu14, \
-8.88576587639625601582329310547914874303`20., 
          0}, {$CellContext`Cqu81, \
-8.37758040977804241724839775966919241391`20., 
          12.75694016474521529260430763329512072902`20.}, \
{$CellContext`Cqu82, -8.37758040920154396846520218828089049625`20., 
          14.13716694264864816304061373926737163698`20.}, \
{$CellContext`Cqu83, -8.37758040988047594146938966822516993206`20., 
          14.13716694264937424489576223272481127161`20.}, \
{$CellContext`Cqu84, -8.37758040978739471651001090241855988906`20., 
          16.08910237053743110256406237543623109075`20.}}, $CellContext`lim[
        "Qud", "MFV", 
         "pwub"] = {{$CellContext`Cud11, \
-5.1301993206500552057293449238084258831`20., 
          5.1301993207887806427789168236994813873`20.}, {$CellContext`Cud12, \
-8.88576587675678138018860879102464939891`20., 
          8.88576587633811182760157059753022148561`20.}, {$CellContext`Cud81, \
-25.13274122966405633373122664804343528804`20., 
          25.13274122812800330305466006221024195387`20.}, \
{$CellContext`Cud82, -50.26548245688373432315995196908370463871`20., 
          50.26548245558951143439562637512669128579`20.}}, $CellContext`lim[
        "Qud", "MFV", 
         "pwub+sca"] = {{$CellContext`Cud11, 0, 
          5.13019932089446344103628189790581805407`20.}, {$CellContext`Cud12, \
-5.13019931853750907018451654638420239398`20., 
          7.25519745689380978258214203049471815891`20.}, {$CellContext`Cud81, \
-12.56637061477594880196160879110150680646`20., 
          25.13274122910522991023709326305282925479`20.}, \
{$CellContext`Cud82, -37.69911183801280770144006589971601118712`20., 
          37.69911185219902923321397715347001006983`20.}}, $CellContext`lim[
        "Qud", "U2", 
         "pwub"] = {{$CellContext`Cud11, \
-6.28318530717964855923284012055113912234`20., 
          6.28318530709631744992338098119799970738`20.}, {$CellContext`Cud12, \
-8.88576587673875473222565441474204310364`20., 
          8.88576587635716092480242040452034186456`20.}, {$CellContext`Cud13, \
-8.88576587642396351524271975142987071298`20., 
          8.88576587634026007344638711230984019672`20.}, {$CellContext`Cud14, \
-12.56637061448135462036321763309220928225`20., 
          12.56637061437920523251731521624290167047`20.}, \
{$CellContext`Cud81, -25.13274122976190242867711722025242552441`20., 
          25.1327412293276624700716504429184296694`20.}, {$CellContext`Cud82, \
-25.13274122873246291428788588619727032583`20., 
          25.13274122811657546058267107251961453706`20.}, \
{$CellContext`Cud83, -25.13274122954074664487111303659277416335`20., 
          25.13274122915002551066053014015781189293`20.}, \
{$CellContext`Cud84, -25.13274122963572994056869997432195434727`20., 
          25.13274122795925212354171510230530140346`20.}}, $CellContext`lim[
        "Qud", "U2", 
         "pwub+sca"] = {{$CellContext`Cud11, 0, 
          6.28318530716555200756651873930063093056`20.}, {$CellContext`Cud12, 
          0, 8.88576587633932495179832277796775733222`20.}, \
{$CellContext`Cud13, 0, 
          8.88576587641374745126119538474821579423`20.}, {$CellContext`Cud14, 
          0, 12.5663706144161319720149078693011300399`20.}, \
{$CellContext`Cud81, -12.56637061438399453852837238183916357016`20., 
          25.13274122808492810072264952222124289105`20.}, \
{$CellContext`Cud82, -12.56637061463123228879340122276304219207`20., 
          25.13274122928024420322949743238859146407`20.}, \
{$CellContext`Cud83, -12.56637061394374180177134262112586452376`20., 
          25.13274122862492981019066028425287681259`20.}, \
{$CellContext`Cud84, -12.56637061527707731644408766964367378049`20., 
          25.13274122855424601417484553199603093694`20.}}, $CellContext`lim[
        "Quu", "MFV", 
         "pwub"] = {{$CellContext`Cuu1, \
-6.28318530722865233026791769686680101379`20., 
          6.28318530739761490431126736738293429297`20.}, {$CellContext`Cuu2, \
-8.37758040964573313448420617505346446151`20., 
          8.37758040977226630466293176848299054931`20.}, {$CellContext`Cuu3, \
-12.25174566840811434207573598006585240546`20., 
          12.25174547900497982273093234783612703652`20.}, {$CellContext`Cuu4, \
-13.16984113367032799651225696467404650123`20., 
          13.16984110981298417603581092342877885499`20.}}, $CellContext`lim[
        "Quu", "MFV", 
         "pwub+sca"] = {{$CellContext`Cuu1, 0, 
          6.28318530738848205453618295739330677829`20.}, {$CellContext`Cuu2, \
-6.28333015580615561690987761762185794743`20., 
          3.59032591912319997611989636779215861635`20.}, {$CellContext`Cuu3, \
-6.28366472180167615967421516595746366993`20., 
          6.28318530700747986442197831203612648948`20.}, {$CellContext`Cuu4, \
-6.4483038546362889608262386069261013015`20., 
          7.53214392795256312236259874340283623017`20.}}, $CellContext`lim[
        "Quu", "U2", 
         "pwub"] = {{$CellContext`Cuu1, \
-6.2831853072084344109432989731112665373`20., 
          6.28318530712873443487393360842615018775`20.}, {$CellContext`Cuu2, \
-6.28318530723148128455178396092375403572`20., 
          6.28318530709219410160208072197442276304`20.}, {$CellContext`Cuu3, \
-4.71238898061891075327694757430028237601`20., 
          4.71238898041715241046569866552586152481`20.}, {$CellContext`Cuu4, \
-8.37758040976435067686378550194488332125`20., 
          8.37758041016525064292186560339568255019`20.}, {$CellContext`Cuu5, \
-8.37758040944857502632267928861671390199`20., 
          8.37758040977227627036671160419247005707`20.}}, $CellContext`lim[
        "Quu", "U2", 
         "pwub+sca"] = {{$CellContext`Cuu1, 0, 
          6.28318530767310881130532979680835725828`20.}, {$CellContext`Cuu2, 
          0, 6.28318530715889355283560177985723758607`20.}, \
{$CellContext`Cuu3, 0, 
          4.71238898044265453716858701138627613165`20.}, {$CellContext`Cuu4, \
-6.28358305723098029349425228942071967345`20., 
          3.76991116696737438531312626089219966951`20.}, {$CellContext`Cuu5, \
-6.28376217882383493888443878105992849606`20., 
          3.31786001908689852280281412953062825545`20.}}, \
$CellContext`vecLimits[
         Pattern[$CellContext`scaLimits, 
          Blank[]]] := Map[{
          Part[#, 1], -Part[#, 3], -
          Part[#, 2]}& , $CellContext`scaLimits], \
$CellContext`makeIntervalPlot[
         Pattern[$CellContext`bounds, 
          Blank[]], 
         Pattern[$CellContext`title, 
          Blank[]], 
         Pattern[$CellContext`color, 
          Blank[]]] := 
       Module[{$CellContext`coeffNames, $CellContext`intervals, \
$CellContext`n, $CellContext`yPositions}, $CellContext`coeffNames = 
          Part[$CellContext`bounds, All, 1]; $CellContext`intervals = 
          Map[Interval[{
              Part[#, 2], 
              Part[#, 3]}]& , $CellContext`bounds]; $CellContext`n = 
          Length[$CellContext`bounds]; $CellContext`yPositions = 
          Range[$CellContext`n, 1, -1]; Graphics[{
            MapThread[
             
             Function[{$CellContext`interval, $CellContext`y, \
$CellContext`name}, {$CellContext`color, 
               Thickness[0.01], 
               Line[{{
                  Min[$CellContext`interval], $CellContext`y}, {
                  Max[$CellContext`interval], $CellContext`y}}], 
               PointSize[0.015], 
               Point[{{
                  Min[$CellContext`interval], $CellContext`y}, {
                  Max[$CellContext`interval], $CellContext`y}}], Black, 
               Text[
                Style[$CellContext`name, 12, Bold], {-0.1, $CellContext`y}, {
                1, 0}]}], {$CellContext`intervals, $CellContext`yPositions, \
$CellContext`coeffNames}], {Dashed, Gray, 
             Line[{{0, 0.5}, {0, $CellContext`n + 0.5}}]}}, Frame -> True, 
           FrameLabel -> {
             Style["Coefficient value", 12], None}, PlotLabel -> 
           Style[$CellContext`title, 13, Bold], 
           PlotRange -> {{Automatic, Automatic}, {0.5, $CellContext`n + 0.5}},
            ImageSize -> {550, 50 + 30 $CellContext`n}, 
           GridLines -> {Automatic, None}, GridLinesStyle -> 
           Directive[LightGray, Dashed], Axes -> False, 
           FrameTicks -> {{None, None}, {Automatic, Automatic}}]]}; 
     Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output"]
},
WindowSize->{808, 655},
WindowMargins->{{211, Automatic}, {Automatic, 50}},
WindowTitle->"SMEFT 4-Fermion Results Viewer",
Deployed->True,
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1532, 34, 2962, 85, 70, "Output",ExpressionUUID->"63f0a72d-e88b-42f0-938a-da5045a409a5"],
Cell[4497, 121, 250731, 4716, 70, "Output",ExpressionUUID->"6df1e1cd-6731-479f-a011-4137c4f380d0"]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature Mx0Ut11y3MpRWCwl4V0Ux9bk *)

